A Physics-Grounded QUBO Encoding of Irrigation Scheduling for QAOA

Rotational irrigation scheduling in water-scarce Central Asia is a densely coupled combinatorial problem: soil-moisture memory links each irrigation decision to all later days within a zone, field adjacency couples zones on overlapping window days, and rigid canal rotations quantize water delivery in time. We formulate it as a Quadratic Unconstrained Binary Optimization (QUBO) by linearizing the root-zone water balance, so the quadratic crop-stress objective generates the physical couplings as 2-local Ising interactions with no higher-order terms; only the water-budget constraint requires an artificial all-to-all penalty, which we certify with an instance-adaptive weight bound an order of magnitude tighter than generic prescriptions. Every instance is built from observed data for a cotton district in Khorezm, Uzbekistan: NASA POWER meteorology, FAO-56 Penman--Monteith evapotranspiration, SoilGrids~2.0 hydraulics, measured capillary fluxes, and documented canal-rotation windows that enter as qubit-count reductions. We benchmark four tiers -- exact solvers, matched-budget heuristics, ideal-statevector quantum approximate optimization algorithm (QAOA), and noise-model plus IBM Heron execution -- and add a scaling study on soil instances up to 584 variables. Exact branch-and-bound proves optimality in seconds through 150 variables, and heuristic degradation at fixed evaluation budget is repaired by scaling the budget, so no classical scalability wall appears at deployment-relevant sizes, and none is claimed. On hardware, the informative signal is optimum-sampling enrichment over uniform sampling. We claim no quantum advantage; we deliver a physically grounded, data-complete, reproducible encoding of a societally critical scheduling problem for the quantum-utility era.

==> anc/code/classical.py <==
"""Classical baselines for the irrigation QUBO: exact enumeration, FAO-style
greedy scheduling, simulated annealing, and a genetic algorithm (the
literature-standard metaheuristic for irrigation scheduling). SA and GA get
a matched budget of objective evaluations.
"""
import json
import pathlib
import time

import numpy as np

from problem import (A_DOSE, G_CAP, build_instance, qubo_matrix, energy_all,
                     is_feasible, bits_to_xdict, direct_energy)

ROOT = pathlib.Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"
RESULTS.mkdir(exist_ok=True)

N_EVALS = 20_000   # matched metaheuristic budget
N_SEEDS = 20


def solve_exact(inst, M, const):
    """Global optimum by vectorized enumeration (n <= 24). float32 scan to
    locate extrema, float64 re-evaluation for reported energies."""
    E, X = energy_all(M, const, inst.n)
    i_min, i_max = int(np.argmin(E)), int(np.argmax(E))
    x_min = X[i_min].astype(np.float64)
    x_max = X[i_max].astype(np.float64)
    return {"e_min": float(x_min @ M @ x_min + const),
            "e_max": float(x_max @ M @ x_max + const),
            "x_opt": X[i_min].astype(int).tolist(),
            "feasible": bool(is_feasible(inst, X[i_min]))}


def greedy(inst):
    """FAO-style farm-manager rule: each day irrigate the zone (if its canal
    window is open, budget remains, and no adjacent zone is watered today)
    whose depletion exceeds the readily-available-water trigger; pick the
    most depleted first. One zone per day (offtake capacity)."""
    import pandas as pd
    x = {}
    events = 0
    m = dict(inst.m0)
    zones = list(range(1, inst.Z + 1))
    # zones beyond 3 share the zone-1 forcing (same MERRA-2 cell; see
    # problem._load_zone_data)
    weather = {z: pd.read_csv(ROOT / "data" / f"weather_z{z if z <= 3 else 1}.csv",
                              index_col=0, parse_dates=True) for z in zones}
    p = 0.65
    for d in range(1, inst.D + 1):
        day = inst.start + pd.Timedelta(days=d - 1)
        # candidate zones below the RAW trigger level; one offtake per day
        # per branch of three zones (parallel distributaries for Z > 3;
        # identical to the original single-branch rule for Z = 3)
        cands = [(inst.taw[z] * (1 - p) - m[z], z) for z in zones
                 if d in inst.windows[z] and m[z] < inst.taw[z] * (1 - p)]
        by_branch = {}
        for depl, z in cands:
            b = (z - 1) // 3
            if b not in by_branch or (depl, z) > by_branch[b]:
                by_branch[b] = (depl, z)
        for _, z_star in sorted(by_branch.values(), reverse=True):
            if events >= inst.K:
                break
            x[(z_star, d)] = 1
            events += 1
            m[z_star] += A_DOSE
        for z in zones:
            row = weather[z].loc[day]
            m[z] += row["P_eff"] + G_CAP - row["ETc"]
    bits = np.array([x.get(v, 0) for v in inst.variables] +
                    [0] * len(inst.slack_coeffs))
    # choose slack to zero the budget penalty (free classically)
    rem = inst.K - int(bits[:inst.n_x].sum())
    for k in range(len(inst.slack_coeffs) - 1, -1, -1):
        if inst.slack_coeffs[k] <= rem:
            bits[inst.n_x + k] = 1
            rem -= inst.slack_coeffs[k]
    return bits


def sa_run(M, const, n, n_evals, rng, t0=None, tf_frac=1e-3):
    """Single-flip Metropolis with geometric cooling on the QUBO."""
    bits = rng.integers(0, 2, n)
    e = bits @ M @ bits + const
    Msym = M + M.T  # for delta computation; diag handled separately
    diag = np.diag(M)
    if t0 is None:
        # calibrate T0 to typical uphill move size
        deltas = []
        for _ in range(50):
            i = rng.integers(n)
            d_e = (1 - 2 * bits[i]) * (diag[i] + Msym[i] @ bits - Msym[i, i] * bits[i])
            deltas.append(abs(d_e))
        t0 = 2 * np.mean(deltas) + 1e-9
    tf = t0 * tf_frac
    best, e_best = bits.copy(), e
    for step in range(n_evals):
        T = t0 * (tf / t0) ** (step / max(n_evals - 1, 1))
        i = rng.integers(n)
        d_e = (1 - 2 * bits[i]) * (diag[i] + Msym[i] @ bits - Msym[i, i] * bits[i])
        if d_e <= 0 or rng.random() < np.exp(-d_e / T):
            bits[i] ^= 1
            e += d_e
            if e < e_best:
                best, e_best = bits.copy(), e
    return best, float(e_best)


def ga_run(M, const, n, n_evals, rng, pop_size=50, p_mut=None, elite=2):
    """Tournament GA with uniform crossover on the full QUBO bitstring."""
    p_mut = p_mut or 1.0 / n
    pop = rng.integers(0, 2, (pop_size, n))
    def evaluate(P):
        return np.einsum("bi,ij,bj->b", P, M, P) + const
    E = evaluate(pop)
    evals = pop_size
    best_i = np.argmin(E)
    best, e_best = pop[best_i].copy(), float(E[best_i])
    while evals < n_evals:
        # tournament selection (size 3)
        idx = rng.integers(pop_size, size=(pop_size, 3))
        winners = idx[np.arange(pop_size), np.argmin(E[idx], axis=1)]
        parents = pop[winners]
        # uniform crossover between consecutive parent pairs
        mask = rng.random((pop_size // 2, n)) < 0.5
        a, b = parents[0::2], parents[1::2]
        children = np.concatenate([np.where(mask, a, b), np.where(mask, b, a)])
        # mutation
        children ^= (rng.random(children.shape) < p_mut).astype(children.dtype)
        # elitism
        order = np.argsort(E)
        children[:elite] = pop[order[:elite]]
        pop = children
        E = evaluate(pop)
        evals += pop_size
        i = np.argmin(E)
        if E[i] < e_best:
            best, e_best = pop[i].copy(), float(E[i])
    return best, float(e_best)


def approx_ratio(e, e_min, e_max):
    return (e_max - e) / (e_max - e_min)


def gap(e, e_min):
    """Relative optimality gap vs the best-known/exact optimum."""
    return (e - e_min) / abs(e_min)


def run_tier(tier, exact_ok=True):
    inst = build_instance(tier)
    M, const = qubo_matrix(inst)
    out = {"tier": tier, "n": inst.n, "n_x": inst.n_x, "K": inst.K,
           "lam_B": inst.lam_B, "lam_S": inst.lam_S}

    if exact_ok:
        t0 = time.perf_counter()
        ex = solve_exact(inst, M, const)
        ex["time_s"] = time.perf_counter() - t0
        out["exact"] = ex
        e_min, e_max = ex["e_min"], ex["e_max"]
    else:
        # provisional best-known: long SA (10x budget, 10 restarts); tightened
        # below to the min over every solver run on this tier
        rng = np.random.default_rng(123)
        e_ref = min(sa_run(M, const, inst.n, 10 * N_EVALS, rng)[1]
                    for _ in range(10))
        E_rand = np.array([b @ M @ b for b in
                           np.random.default_rng(0).integers(0, 2, (2000, inst.n))]) + const
        e_min, e_max = e_ref, float(E_rand.max())
        out["reference"] = {"e_sa_long": e_ref, "e_max_sampled": e_max}

    # greedy (deterministic)
    t0 = time.perf_counter()
    gbits = greedy(inst)
    tg = time.perf_counter() - t0
    e_g = float(gbits.astype(np.float64) @ M @ gbits.astype(np.float64) + const)
    out["greedy"] = {"e": e_g,
                     "feasible": bool(is_feasible(inst, gbits)), "time_s": tg,
                     "x": gbits.astype(int).tolist()}

    for name, fn in (("sa", sa_run), ("ga", ga_run)):
        es, times = [], []
        for seed in range(N_SEEDS):
            rng = np.random.default_rng(seed)
            t0 = time.perf_counter()
            _, e = fn(M, const, inst.n, N_EVALS, rng)
            times.append(time.perf_counter() - t0)
            es.append(e)
        out[name] = {"es": es, "time_s_mean": float(np.mean(times)),
                     "n_evals": N_EVALS, "n_seeds": N_SEEDS}

    # best-known = min over everything; then derive ratios/gaps/p_opt
    e_min = min([e_min, e_g] + out["sa"]["es"] + out["ga"]["es"])
    out["e_min"], out["e_max"] = e_min, e_max
    out["greedy"]["ratio"] = approx_ratio(e_g, e_min, e_max)
    out["greedy"]["gap"] = gap(e_g, e_min)
    for name in ("sa", "ga"):
        es = np.array(out[name].pop("es"))
        out[name].update({
            "e_best": float(es.min()), "e_mean": float(es.mean()),
            "e_std": float(es.std()),
            "ratio_best": approx_ratio(es.min(), e_min, e_max),
            "ratio_mean": approx_ratio(es.mean(), e_min, e_max),
            "gap_best": gap(es.min(), e_min), "gap_mean": gap(es.mean(), e_min),
            "p_opt": float(np.mean(np.abs(es - e_min) < 1e-6 * max(1, abs(e_min)))),
        })
    return out


def main():
    results = {}
    for tier, exact_ok in (("small", True), ("medium", True), ("large", False)):
        print(f"--- {tier} ---", flush=True)
        results[tier] = run_tier(tier, exact_ok)
        for k in ("exact", "reference", "greedy", "sa", "ga"):
            if k in results[tier]:
                print(f"  {k}: {json.dumps({kk: vv for kk, vv in results[tier][k].items() if kk != 'x' and kk != 'x_opt'}, default=str)[:200]}")
    (RESULTS / "classical.json").write_text(json.dumps(results, indent=2))
    print("saved results/classical.json")


if __name__ == "__main__":
    main()


==> anc/code/fetch_data.py <==
"""Fetch agro-meteorological and soil data for a cotton district in
Khorezm province, Uzbekistan (lower Amu Darya, Aral Sea basin).

Sources (measured / reanalysis products, none synthetic):
  1. NASA POWER daily agroclimatology API (MERRA-2 assimilation) -- T, RH,
     wind, solar radiation, precipitation.  https://power.larc.nasa.gov
  2. ISRIC SoilGrids 2.0 REST API -- volumetric water content at field
     capacity (wv0033) and wilting point (wv1500).  https://rest.isric.org
  3. FAO-56 (Allen et al. 1998) cotton crop coefficients and depletion
     fraction -- published values, encoded here.
  4. Groundwater capillary rise: mean mid-season flux measured in Khorezm
     cotton fields by Forkutsa et al. (2009, Irrig. Sci. 27), water table
     0.9-1.6 m -> approx 1.0-2.5 mm/day; we use their reported mean.

Outputs: data/weather_z*.csv, data/soil.json, data/site.json, raw API
responses under data/raw/ for provenance.
"""
import json
import math
import pathlib
import time

import pandas as pd
import requests

ROOT = pathlib.Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
RAW = DATA / "raw"
RAW.mkdir(parents=True, exist_ok=True)

# --- Site: three adjacent field zones along the Shavat canal system west of
# Urgench, Khorezm.  Path adjacency z1-z2-z3 (fields along one distributary).
ZONES = [
    {"id": 1, "lat": 41.55, "lon": 60.60},
    {"id": 2, "lat": 41.57, "lon": 60.63},
    {"id": 3, "lat": 41.59, "lon": 60.66},
]
ELEV_M = 100.0  # Urgench ~100 m a.s.l.
SEASON = ("20240415", "20240915")  # cotton season 2024, sowing mid-April

POWER_URL = (
    "https://power.larc.nasa.gov/api/temporal/daily/point"
    "?parameters=T2M,T2M_MAX,T2M_MIN,RH2M,WS2M,ALLSKY_SFC_SW_DWN,PRECTOTCORR"
    "&community=AG&longitude={lon}&latitude={lat}&start={start}&end={end}&format=JSON"
)
SOILGRIDS_URL = (
    "https://rest.isric.org/soilgrids/v2.0/properties/query"
    "?lon={lon}&lat={lat}&property=wv0033&property=wv1500"
    "&depth=0-5cm&depth=5-15cm&depth=15-30cm&depth=30-60cm&depth=60-100cm"
    "&value=mean"
)


def fao56_et0(row, lat_rad, elev):
    """FAO-56 Penman-Monteith daily reference evapotranspiration (mm/day)."""
    t, tmax, tmin = row.T2M, row.T2M_MAX, row.T2M_MIN
    rh, u2, rs = row.RH2M, row.WS2M, row.ALLSKY_SFC_SW_DWN  # rs in MJ/m2/day
    doy = row.name.dayofyear

    es_tmax = 0.6108 * math.exp(17.27 * tmax / (tmax + 237.3))
    es_tmin = 0.6108 * math.exp(17.27 * tmin / (tmin + 237.3))
    es = (es_tmax + es_tmin) / 2
    ea = rh / 100.0 * es
    delta = 4098 * (0.6108 * math.exp(17.27 * t / (t + 237.3))) / (t + 237.3) ** 2
    p = 101.3 * ((293 - 0.0065 * elev) / 293) ** 5.26
    gamma = 0.665e-3 * p

    # extraterrestrial + clear-sky radiation
    dr = 1 + 0.033 * math.cos(2 * math.pi / 365 * doy)
    dec = 0.409 * math.sin(2 * math.pi / 365 * doy - 1.39)
    ws = math.acos(-math.tan(lat_rad) * math.tan(dec))
    ra = (24 * 60 / math.pi) * 0.0820 * dr * (
        ws * math.sin(lat_rad) * math.sin(dec)
        + math.cos(lat_rad) * math.cos(dec) * math.sin(ws)
    )
    rso = (0.75 + 2e-5 * elev) * ra
    rns = 0.77 * rs
    sigma = 4.903e-9
    rnl = (
        sigma
        * ((tmax + 273.16) ** 4 + (tmin + 273.16) ** 4) / 2
        * (0.34 - 0.14 * math.sqrt(max(ea, 0)))
        * max(min(1.35 * rs / rso - 0.35, 1.0), 0.05)
    )
    rn = rns - rnl

    et0 = (0.408 * delta * rn + gamma * (900 / (t + 273)) * u2 * (es - ea)) / (
        delta + gamma * (1 + 0.34 * u2)
    )
    return max(et0, 0.0)


def cotton_kc(days_after_sowing):
    """FAO-56 single crop coefficient curve for cotton (Tables 11 & 12).
    Stage lengths (arid climate, April planting): 30/50/60/55 days.
    Kc_ini=0.35, Kc_mid=1.18, Kc_end=0.60."""
    d = days_after_sowing
    l_ini, l_dev, l_mid, l_late = 30, 50, 60, 55
    kc_ini, kc_mid, kc_end = 0.35, 1.18, 0.60
    if d <= l_ini:
        return kc_ini
    if d <= l_ini + l_dev:
        return kc_ini + (kc_mid - kc_ini) * (d - l_ini) / l_dev
    if d <= l_ini + l_dev + l_mid:
        return kc_mid
    if d <= l_ini + l_dev + l_mid + l_late:
        return kc_mid + (kc_end - kc_mid) * (d - l_ini - l_dev - l_mid) / l_late
    return kc_end


def fetch_power(zone):
    url = POWER_URL.format(lon=zone["lon"], lat=zone["lat"], start=SEASON[0], end=SEASON[1])
    r = requests.get(url, timeout=120)
    r.raise_for_status()
    js = r.json()
    (RAW / f"power_z{zone['id']}.json").write_text(json.dumps(js), encoding="utf-8")
    par = js["properties"]["parameter"]
    df = pd.DataFrame(par)
    df.index = pd.to_datetime(df.index, format="%Y%m%d")
    df = df.replace(-999.0, float("nan")).interpolate()

    lat_rad = math.radians(zone["lat"])
    df["ET0"] = df.apply(fao56_et0, axis=1, args=(lat_rad, ELEV_M))
    sowing = pd.Timestamp("2024-04-15")
    df["DAS"] = (df.index - sowing).days
    df["Kc"] = df["DAS"].map(cotton_kc)
    df["ETc"] = df["Kc"] * df["ET0"]
    # effective rainfall: CROPWAT fixed-percentage method (80%)
    df["P_eff"] = 0.8 * df["PRECTOTCORR"]
    df.to_csv(DATA / f"weather_z{zone['id']}.csv")
    return df


def fetch_soilgrids(zone):
    url = SOILGRIDS_URL.format(lon=zone["lon"], lat=zone["lat"])
    r = requests.get(url, timeout=120)
    r.raise_for_status()
    js = r.json()
    (RAW / f"soilgrids_z{zone['id']}.json").write_text(json.dumps(js), encoding="utf-8")
    out = {}
    for layer in js["properties"]["layers"]:
        name = layer["name"]
        dfac = layer["unit_measure"]["d_factor"]
        # thickness-weighted mean over 0-100 cm (root zone)
        tot_w = tot_v = 0.0
        for dep in layer["depths"]:
            v = dep["values"]["mean"]
            if v is None:
                continue
            top = dep["range"]["top_depth"]
            bot = dep["range"]["bottom_depth"]
            w = bot - top
            tot_w += w
            tot_v += w * v / dfac  # -> cm3/cm3 fraction... d_factor normalises
        out[name] = tot_v / tot_w if tot_w else None
    return out


def main():
    soil = {}
    for z in ZONES:
        print(f"zone {z['id']}: NASA POWER ...", flush=True)
        df = fetch_power(z)
        print(f"  {len(df)} days, mean ET0={df.ET0.mean():.2f} mm/d, "
              f"season P={df.PRECTOTCORR.sum():.1f} mm")
        print(f"zone {z['id']}: SoilGrids ...", flush=True)
        try:
            soil[z["id"]] = fetch_soilgrids(z)
            print(f"  {soil[z['id']]}")
        except Exception as e:  # SoilGrids rate-limits aggressively
            print(f"  FAILED: {e}")
            soil[z["id"]] = None
        time.sleep(2)

    (DATA / "soil.json").write_text(json.dumps(soil, indent=2), encoding="utf-8")
    (DATA / "site.json").write_text(json.dumps({
        "region": "Khorezm province, Uzbekistan (lower Amu Darya)",
        "zones": ZONES,
        "elevation_m": ELEV_M,
        "season": SEASON,
        "sowing_date": "2024-04-15",
        "crop": "cotton",
        "adjacency": [[1, 2], [2, 3]],
        "sources": {
            "weather": "NASA POWER daily point API (MERRA-2), community=AG",
            "soil": "ISRIC SoilGrids 2.0 REST API, wv0033/wv1500, 0-100cm weighted",
            "kc": "FAO-56 Allen et al. 1998, cotton, Tables 11-12",
            "capillary_rise": "Forkutsa et al. 2009 Irrig Sci 27, Khorezm measurements",
        },
    }, indent=2), encoding="utf-8")
    print("done.")


if __name__ == "__main__":
    main()


==> anc/code/fetch_scaling_soil.py <==
"""Fetch SoilGrids 2.0 soil-water constants at additional field
coordinates for the classical scaling study (zones 4..24).

Zones 1-3 keep their original coordinates/data.
Extra zones continue the field transect from Urgench toward Khiva along the
Shavat canal corridor -- irrigated cotton land throughout -- at ~1.6 km
spacing.  SoilGrids returns masked (null) pixels on canals/settlements, so
each site retries a ring of nudged coordinates (+-0.005..0.02 deg) until a
data pixel is found; the coordinate that worked is recorded in the raw
snapshot and in data/soil_scaling.json.

Weather: all sites fall within 1-2 MERRA-2 cells whose forcing is
indistinguishable at this scale (the three original zones already share one
cell); scaling instances reuse the zone-1 forcing for all new zones, so
zone heterogeneity comes from soil, exactly as in the base instances.

Output: data/soil_scaling.json  {zone_id: {"wv0033":.., "wv1500":..,
        "lat":.., "lon":.., "nudged": bool, "synthetic": false}}
        data/raw/soilgrids_z{4..24}.json raw API responses.
"""
import json
import pathlib
import sys
import time

import requests

ROOT = pathlib.Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
RAW = DATA / "raw"
RAW.mkdir(parents=True, exist_ok=True)

SOILGRIDS_URL = (
    "https://rest.isric.org/soilgrids/v2.0/properties/query"
    "?lon={lon}&lat={lat}&property=wv0033&property=wv1500"
    "&depth=0-5cm&depth=5-15cm&depth=15-30cm&depth=30-60cm&depth=60-100cm"
    "&value=mean"
)

# transect: zones 4..24 march SW from zone 1 (41.55, 60.60) toward Khiva
# (41.38, 60.36), ~0.008 deg lat / 0.014 deg lon (~1.6 km) per step
BASE = (41.55, 60.60)
STEP = (-0.008, -0.014)
N_ZONES = 24

# nudge ring, tried in order (memory: masked pixels need +-0.005-0.02 deg)
NUDGES = [(0.0, 0.0), (0.005, 0.0), (-0.005, 0.0), (0.0, 0.005), (0.0, -0.005),
          (0.008, 0.008), (-0.008, -0.008), (0.008, -0.008), (-0.008, 0.008),
          (0.015, 0.0), (-0.015, 0.0), (0.0, 0.015), (0.0, -0.015),
          (0.02, 0.02), (-0.02, -0.02)]


def weighted_means(js):
    """Thickness-weighted 0-100 cm means, as in fetch_data.fetch_soilgrids.
    Returns None if any property has no data pixels at this location."""
    out = {}
    for layer in js["properties"]["layers"]:
        name = layer["name"]
        dfac = layer["unit_measure"]["d_factor"]
        tot_w = tot_v = 0.0
        for dep in layer["depths"]:
            v = dep["values"]["mean"]
            if v is None:
                continue
            w = dep["range"]["bottom_depth"] - dep["range"]["top_depth"]
            tot_w += w
            tot_v += w * v / dfac
        if tot_w == 0:
            return None
        out[name] = tot_v / tot_w
    return out


def fetch_site(zid, lat0, lon0):
    for dlat, dlon in NUDGES:
        lat, lon = round(lat0 + dlat, 4), round(lon0 + dlon, 4)
        try:
            r = requests.get(SOILGRIDS_URL.format(lon=lon, lat=lat), timeout=120)
            if r.status_code == 429:
                print(f"  z{zid}: rate-limited, sleeping 30 s", flush=True)
                time.sleep(30)
                r = requests.get(SOILGRIDS_URL.format(lon=lon, lat=lat), timeout=120)
            r.raise_for_status()
            js = r.json()
        except Exception as e:
            print(f"  z{zid} ({lat},{lon}): request failed: {e}", flush=True)
            time.sleep(5)
            continue
        vals = weighted_means(js)
        if vals is not None and vals.get("wv0033") and vals.get("wv1500"):
            (RAW / f"soilgrids_z{zid}.json").write_text(json.dumps(js),
                                                        encoding="utf-8")
            return {**vals, "lat": lat, "lon": lon,
                    "nudged": (dlat, dlon) != (0.0, 0.0), "synthetic": False}
        print(f"  z{zid} ({lat},{lon}): masked pixel, nudging", flush=True)
        time.sleep(3)
    return None


def main():
    path = DATA / "soil_scaling.json"
    out = json.loads(path.read_text()) if path.exists() else {}
    # zones 1-3: copy from the original fetch (real, already on disk)
    orig = json.loads((DATA / "soil.json").read_text())
    site = json.loads((DATA / "site.json").read_text())
    for z in site["zones"]:
        out[str(z["id"])] = {**orig[str(z["id"])], "lat": z["lat"], "lon": z["lon"],
                             "nudged": False, "synthetic": False}
    for zid in range(4, N_ZONES + 1):
        if str(zid) in out:
            continue
        j = zid - 1  # steps from zone 1
        lat0, lon0 = BASE[0] + STEP[0] * j, BASE[1] + STEP[1] * j
        print(f"zone {zid} @ ({lat0:.3f},{lon0:.3f}) ...", flush=True)
        res = fetch_site(zid, lat0, lon0)
        if res is None:
            print(f"  z{zid}: NO DATA after all nudges -> synthetic fallback "
                  f"needed", flush=True)
            out[str(zid)] = {"lat": lat0, "lon": lon0, "synthetic": True}
        else:
            print(f"  z{zid}: wv0033={res['wv0033']:.2f} "
                  f"wv1500={res['wv1500']:.2f} nudged={res['nudged']}", flush=True)
            out[str(zid)] = res
        path.write_text(json.dumps(out, indent=2), encoding="utf-8")
        time.sleep(3)
    n_real = sum(1 for v in out.values() if not v.get("synthetic"))
    print(f"done: {n_real}/{len(out)} zones with real SoilGrids data")


if __name__ == "__main__":
    main()


==> anc/code/make_figures.py <==
"""Generate paper figures from results/*.json."""
import json
import pathlib

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from problem import build_instance, A_DOSE, G_CAP

ROOT = pathlib.Path(__file__).resolve().parents[1]
RES = ROOT / "results"
FIGS = ROOT
FIGS.mkdir(exist_ok=True)

plt.rcParams.update({"font.size": 9, "figure.dpi": 150,
                     "axes.spines.top": False, "axes.spines.right": False,
                     # embed TrueType (Type 42) fonts, not Type 3 -- required by
                     # IEEE PDF eXpress, which rejects Type 3 fonts.
                     "pdf.fonttype": 42, "ps.fonttype": 42})

classical = json.loads((RES / "classical.json").read_text())
ideal = json.loads((RES / "qaoa_ideal.json").read_text())
noise = json.loads((RES / "qaoa_noise.json").read_text()) if (RES / "qaoa_noise.json").exists() else None
hw = json.loads((RES / "qaoa_hardware.json").read_text()) if (RES / "qaoa_hardware.json").exists() else None
scaling = json.loads((RES / "scaling.json").read_text()) if (RES / "scaling.json").exists() else None


def gap(e, e_min):
    return 100 * (e - e_min) / abs(e_min)


def runs(entry):
    """Hardware entry plus its calibration-drift repeats."""
    return [entry] + entry.get("repeats", [])


def hw_mean(tier, p, key):
    return float(np.mean([r[key] for r in runs(hw[tier][str(p)])]))


# ---------------- Fig 1: depth scan (ratio + P_opt) ----------------
fig, axes = plt.subplots(1, 2, figsize=(6.8, 2.6))
for tier, marker in (("small", "o"), ("medium", "s")):
    d = ideal[tier]["depths"]
    ps = sorted(int(k) for k in d)
    axes[0].plot(ps, [d[str(p)]["ratio_exp"] for p in ps], marker + "-",
                 label=f"{tier} ($n={ideal[tier]['n']}$)")
    axes[1].semilogy(ps, [max(d[str(p)]["p_opt"], 1e-6) for p in ps],
                     marker + "-", label=f"{tier}")
for tier, ls in (("small", ":"), ("medium", "--")):
    sa_r = classical[tier]["sa"]["ratio_mean"]
    axes[0].axhline(sa_r, color="gray", ls=ls, lw=0.8)
axes[0].set_xlabel("QAOA depth $L$"); axes[0].set_ylabel(r"approx. ratio $r$")
axes[0].set_ylim(0.97, 1.001); axes[0].legend(frameon=False, fontsize=8)
axes[0].set_title("(a) energy expectation", fontsize=9)
axes[1].set_xlabel("QAOA depth $L$"); axes[1].set_ylabel(r"$P_{\mathrm{opt}}$")
axes[1].legend(frameon=False, fontsize=8)
axes[1].set_title("(b) probability of exact optimum", fontsize=9)
fig.tight_layout()
fig.savefig(FIGS / "fig_depth_scan.pdf", bbox_inches="tight")
print("fig_depth_scan.pdf")

# ---------------- Fig 2: solver comparison (optimality gap) ----------------
fig, ax = plt.subplots(figsize=(3.4, 2.6))
tiers = ["small", "medium"]
solvers = []  # (label, [gap per tier], color)
solvers.append(("Greedy (FAO rule)",
                [gap(classical[t]["greedy"]["e"], classical[t]["e_min"]) for t in tiers], "#b26a00"))
solvers.append(("SA (mean)",
                [gap(classical[t]["sa"]["e_mean"], classical[t]["e_min"]) for t in tiers], "#7a7a7a"))
solvers.append(("GA (mean)",
                [gap(classical[t]["ga"]["e_mean"], classical[t]["e_min"]) for t in tiers], "#3b7dd8"))
solvers.append((r"QAOA ideal $\langle H\rangle$ (best $p$)",
                [min(gap(v["e_exp"], classical[t]["e_min"])
                     for v in ideal[t]["depths"].values()) for t in tiers], "#7f3fbf"))
solvers.append(("QAOA ideal best-of-4096",
                [min(gap(v["best_of_shots_mean"], classical[t]["e_min"])
                     for v in ideal[t]["depths"].values()) for t in tiers], "#c13fbf"))
if noise:
    solvers.append(("QAOA noisy (FakeFez)",
                    [min(gap(v["e_exp"], classical[t]["e_min"])
                         for v in noise[t].values()) if t in noise else np.nan
                     for t in tiers], "#d84b3b"))
if hw:
    solvers.append((f"QAOA HW ({hw['backend']})",
                    [min(gap(np.mean([r["e_exp"] for r in runs(v)]),
                             classical[t]["e_min"])
                         for v in hw[t].values()) if t in hw else np.nan
                     for t in tiers], "#1f9e55"))
x = np.arange(len(tiers))
wdt = 0.8 / len(solvers)
for k, (label, vals, color) in enumerate(solvers):
    ax.bar(x + k * wdt, vals, wdt, label=label, color=color)
ax.set_xticks(x + 0.4 - wdt / 2)
ax.set_xticklabels([f"{t}\n($n={classical[t]['n']}$)" for t in tiers])
ax.set_ylabel("optimality gap (%)")
ax.set_yscale("symlog", linthresh=1.0)
ax.legend(frameon=False, fontsize=6.2, loc="upper left")
fig.tight_layout()
fig.savefig(FIGS / "fig_solvers.pdf", bbox_inches="tight")
print("fig_solvers.pdf")

# ---------------- Fig 3: moisture trajectories, optimal vs greedy ----------------
inst = build_instance("small")
weather = {z: pd.read_csv(ROOT / "data" / f"weather_z{z}.csv", index_col=0,
                          parse_dates=True) for z in (1, 2, 3)}

def trajectory(x_bits):
    xd = {v: int(x_bits[i]) for i, v in enumerate(inst.variables)}
    out = {}
    for z in (1, 2, 3):
        m, ms = inst.m0[z], []
        for d in range(1, inst.D + 1):
            day = inst.start + pd.Timedelta(days=d - 1)
            row = weather[z].loc[day]
            m += A_DOSE * xd.get((z, d), 0) + row["P_eff"] + G_CAP - row["ETc"]
            ms.append(m)
        out[z] = ms
    return out

x_opt = classical["small"]["exact"]["x_opt"]
x_greedy = classical["small"]["greedy"]["x"]
fig, axes = plt.subplots(1, 2, figsize=(6.8, 2.4), sharey=True)
days = np.arange(1, inst.D + 1)
colors = {1: "#3b7dd8", 2: "#d84b3b", 3: "#1f9e55"}
for ax, bits, title in ((axes[0], x_opt, "(a) exact optimum"),
                        (axes[1], x_greedy, "(b) greedy FAO rule")):
    tr = trajectory(bits)
    for z in (1, 2, 3):
        ax.plot(days, tr[z], "-o", ms=3, color=colors[z], label=f"zone {z}")
        ax.axhline(inst.target[z], color=colors[z], ls=":", lw=0.7)
        for i, v in enumerate(inst.variables):
            if v[0] == z and bits[i]:
                ax.axvline(v[1], color=colors[z], alpha=0.25, lw=3)
    ax.set_xlabel("day of rotation cycle (July 2024)")
    ax.set_title(title, fontsize=9)
axes[0].set_ylabel("available soil water $M_{z,d}$ (mm)")
axes[0].legend(frameon=False, fontsize=7)
fig.tight_layout()
fig.savefig(FIGS / "fig_schedule.pdf", bbox_inches="tight")
print("fig_schedule.pdf")

# ---------------- Fig 4: noise/hardware degradation (small tier) ----------------
if noise or hw:
    fig, ax = plt.subplots(figsize=(3.4, 2.4))
    d = ideal["small"]["depths"]
    ps = sorted(int(k) for k in d)
    ax.plot(ps, [d[str(p)]["ratio_exp"] for p in ps], "o-", label="ideal statevector")
    if noise:
        pn = sorted(int(k) for k in noise["small"])
        ax.plot(pn, [noise["small"][str(p)]["ref_noiseless"]["ratio_exp"] for p in pn],
                "s--", label="transpiled, shot noise only")
        ax.plot(pn, [noise["small"][str(p)]["ratio_exp"] for p in pn],
                "^-", label="FakeFez (Heron r2) noise model")
    if hw:
        ph = sorted(int(k) for k in hw["small"])
        ax.errorbar(ph, [hw_mean("small", p, "ratio_exp") for p in ph],
                    yerr=[np.std([r["ratio_exp"] for r in runs(hw["small"][str(p)])])
                          for p in ph],
                    fmt="D-", capsize=2, label=f"QPU ({hw['backend']})")
    ax.set_xlabel("QAOA depth $L$"); ax.set_ylabel(r"approx. ratio $r$")
    ax.legend(frameon=False, fontsize=7)
    fig.tight_layout()
    fig.savefig(FIGS / "fig_noise.pdf", bbox_inches="tight")
    print("fig_noise.pdf")

# ---------------- Fig 5: classical scaling study ----------------
if scaling:
    rungs = [scaling[t] for t in ("small", "medium", "large", "scale77",
                                  "scale150", "scale295", "scale584")
             if t in scaling]
    ns = [r["n"] for r in rungs]
    fig, axes = plt.subplots(1, 2, figsize=(6.8, 2.5))
    ax = axes[0]
    for name, label, color, marker in (
            ("greedy", "Greedy (FAO rule)", "#b26a00", "v"),
            ("sa", r"SA ($2{\times}10^4$ evals)", "#7a7a7a", "o"),
            ("ga", r"GA ($2{\times}10^4$ evals)", "#3b7dd8", "s"),
            ("ga_10x", r"GA ($2{\times}10^5$ evals)", "#1f9e55", "^")):
        key = "gap" if name == "greedy" else "gap_mean"
        vals = [100 * r[name][key] for r in rungs]
        ax.plot(ns, [max(v, 1e-3) for v in vals], marker + "-", ms=4,
                color=color, label=label)
    ax.set_xscale("log"); ax.set_yscale("log")
    ax.set_xlabel("problem size $n$ (variables)")
    ax.set_ylabel("mean optimality gap (%)")
    ax.set_title("(a) heuristics vs exact optimum", fontsize=9)
    ax.legend(frameon=False, fontsize=6.5)
    ax = axes[1]
    proved = [r["miqp"].get("proved_optimal") for r in rungs]
    times = [r["miqp"]["time_s"] for r in rungs]
    ax.plot([n for n, pr in zip(ns, proved) if pr],
            [t for t, pr in zip(times, proved) if pr], "o-",
            color="#7f3fbf", label="proven optimal")
    open_n = [n for n, pr in zip(ns, proved) if not pr]
    if open_n:
        ax.plot(open_n, [t for t, pr in zip(times, proved) if not pr],
                "x", ms=7, color="#d84b3b", label="time limit, no proof")
    ax.set_xscale("log"); ax.set_yscale("log")
    ax.set_xlabel("problem size $n$ (variables)")
    ax.set_ylabel("exact-solver time (s)")
    ax.set_title("(b) MIQP time-to-optimality", fontsize=9)
    ax.legend(frameon=False, fontsize=6.5)
    fig.tight_layout()
    fig.savefig(FIGS / "fig_scaling.pdf", bbox_inches="tight")
    print("fig_scaling.pdf")


==> anc/code/make_table.py <==
"""Emit tab_results.tex summarizing all solver results from results/*.json."""
import json
import pathlib

import numpy as np

ROOT = pathlib.Path(__file__).resolve().parents[1]
RES = ROOT / "results"


def load(name):
    p = RES / name
    return json.loads(p.read_text()) if p.exists() else None


classical = load("classical.json")
ideal = load("qaoa_ideal.json")
noise = load("qaoa_noise.json")
hw = load("qaoa_hardware.json")
xy_ideal = load("qaoa_xy_ideal.json")
xy_hw = load("qaoa_xy_hardware.json")


def gap(e, e_min):
    g = 100 * (e - e_min) / abs(e_min)
    return f"{g:.2f}" if g >= 0.005 else "0.00"


def popt(v):
    if v == 0:
        return "0"
    return f"{v:.3f}" if v >= 0.0005 else f"{v:.1e}".replace("e-0", "\\!\\times\\!10^{-").replace("e-", "\\!\\times\\!10^{-") + "}"


def runs(entry):
    """Entry plus its calibration-drift repeats."""
    return [entry] + entry.get("repeats", [])


rows = []
for tier in ("small", "medium"):
    c = classical[tier]
    e_min = c["e_min"]
    dep = ideal[tier]["depths"]
    best_p_exp = min(dep, key=lambda p: dep[p]["e_exp"])
    rows.append(rf"\multicolumn{{4}}{{l}}{{\emph{{{tier}}} instance, $n={c['n']}$, "
                rf"$E_{{\min}}={e_min:.0f}$}}\\[1pt]")
    rows.append(rf"Greedy (FAO rule) & {gap(c['greedy']['e'], e_min)} & --- & ---\\")
    rows.append(rf"SA & {gap(c['sa']['e_mean'], e_min)} & {gap(c['sa']['e_best'], e_min)} "
                rf"& {c['sa']['p_opt']:.2f}\\")
    rows.append(rf"GA & {gap(c['ga']['e_mean'], e_min)} & {gap(c['ga']['e_best'], e_min)} "
                rf"& {c['ga']['p_opt']:.2f}\\")
    m = dep[best_p_exp]
    rows.append(rf"QAOA ideal ($L{{=}}{best_p_exp}$) & {gap(m['e_exp'], e_min)} "
                rf"& {gap(m['best_of_shots_mean'], e_min)} & ${popt(m['p_opt'])}$\\")
    if noise and tier in noise:
        bpn = min(noise[tier], key=lambda p: noise[tier][p]["e_exp"])
        mn = noise[tier][bpn]
        rows.append(rf"QAOA noisy ($L{{=}}{bpn}$) & {gap(mn['e_exp'], e_min)} "
                    rf"& {gap(mn['e_best'], e_min)} & ${popt(mn['p_opt'])}$\\")
    if hw and tier in hw:
        for p, entry in sorted(hw[tier].items()):
            rs = runs(entry)
            e_exp = np.mean([r["e_exp"] for r in rs])
            e_best = np.mean([r["e_best"] for r in rs])
            p_opt = np.mean([r["p_opt"] for r in rs])
            tag = rf" $\times${len(rs)}" if len(rs) > 1 else ""
            rows.append(rf"QAOA QPU ($L{{=}}{p}$){tag} & {gap(e_exp, e_min)} "
                        rf"& {gap(e_best, e_min)} & ${popt(p_opt)}$\\")
    if xy_ideal and tier in xy_ideal:
        dxy = xy_ideal[tier]["depths"]
        bp = min(dxy, key=lambda p: dxy[p]["e_exp"])
        mx = dxy[bp]
        rows.append(rf"XY ideal ($L{{=}}{bp}$) & {gap(mx['e_exp'], e_min)} "
                    rf"& {gap(mx['best_of_shots_mean'], e_min)} & ${popt(mx['p_opt'])}$\\")
    if xy_hw and tier in xy_hw:
        # best-P_opt depth (small) / best best-gap depth (medium)
        bp = max(xy_hw[tier], key=lambda p: (xy_hw[tier][p]["p_opt"],
                                             -xy_hw[tier][p]["e_best"]))
        mx = xy_hw[tier][bp]
        rows.append(rf"XY QPU ($L{{=}}{bp}$) & {gap(mx['e_exp'], e_min)} "
                    rf"& {gap(mx['e_best'], e_min)} & ${popt(mx['p_opt'])}$\\")
    rows.append(r"\addlinespace")

table = r"""% auto-generated by code/make_table.py -- do not edit by hand
\begin{table}[t]
\caption{Solver comparison on the real-data Khorezm instances. Gap is the
relative optimality gap $(E-E_{\min})/|E_{\min}|$ in percent: ``mean'' uses
the mean energy over 20 seeds (classical) or the energy expectation
$\langle H\rangle$ (QAOA); ``best'' uses the best seed (classical), the
mean best-of-4096-shots energy (ideal QAOA), or the best sampled shot
(noisy/QPU). $P_{\mathrm{opt}}$ is the per-seed probability of hitting the
exact optimum (classical) or the per-shot probability of sampling it
(QAOA). Classical heuristics use $2\times10^4$ objective evaluations and
run in tens of milliseconds; QAOA rows use the depth with the best
$\langle H\rangle$ (XY QPU: best $P_{\mathrm{opt}}$). QPU rows marked
$\times k$ average $k$ repeat executions spanning calibration drift; XY
rows use the constraint-preserving mixer of Sec.~\ref{sec:xy-methods},
with leaked hardware samples scored at optimal slack
(Appendix~\ref{app:xy}).}
\label{tab:results}
\begin{ruledtabular}
\begin{tabular}{lccc}
Solver & Gap$_{\mathrm{mean}}$ (\%) & Gap$_{\mathrm{best}}$ (\%) & $P_{\mathrm{opt}}$ \\
\colrule
""" + "\n".join(rows) + r"""
\end{tabular}
\end{ruledtabular}
\end{table}
"""
(ROOT / "tab_results.tex").write_text(table, encoding="utf-8")
print("wrote tab_results.tex")


==> anc/code/problem.py <==
"""Irrigation-scheduling QUBO built from Khorezm field data.

Implements exactly the formulation of sec_problem_formulation.tex and
app_derivation.tex: linear bucket dynamics -> quadratic stress ->
2-local QUBO with budget slack, spatial and timing penalties.
"""
import json
import pathlib
from dataclasses import dataclass, field

import numpy as np
import pandas as pd

ROOT = pathlib.Path(__file__).resolve().parents[1]
DATA = ROOT / "data"

A_DOSE = 80.0      # net application depth, mm (~800 m3/ha furrow norm)
C_W = 1.0          # water cost per mm delivered (stress-units/mm)
P_DEPLETION = 0.65 # FAO-56 cotton depletion fraction
Z_ROOT = 1.0       # rooting depth, m
G_CAP = 1.5        # capillary rise mm/day (Forkutsa et al. 2009, Khorezm)
SOWING = pd.Timestamp("2024-04-15")

# FAO-33 yield-response factors mapped onto the FAO-56 stage timeline
# (ini 0-30 / dev 30-80 / mid 80-140 / late 140-195 days after sowing)
def ky_weight(das):
    if das < 80:
        return 0.2   # establishment + vegetative
    if das < 140:
        return 0.5   # flowering (mid-season)
    return 0.25      # yield formation / ripening


@dataclass
class Instance:
    name: str
    Z: int
    D: int
    start: pd.Timestamp
    windows: dict          # z -> sorted list of days (1-based)
    adjacency: list        # [(z, z'), ...]
    K: int                 # max irrigation events over horizon
    taw: dict              # z -> TAW mm
    m0: dict               # z -> initial available water mm
    target: dict           # z -> target mm (stage-independent level)
    w: dict = field(default_factory=dict)      # (z,d) -> stress weight
    delta: dict = field(default_factory=dict)  # (z,d) -> schedule-free deficit mm
    variables: list = field(default_factory=list)  # [(z,d), ...] QUBO order
    slack_coeffs: list = field(default_factory=list)
    lam_S: float = 0.0
    lam_T: float = 0.0
    lam_B: float = 0.0

    @property
    def n_x(self):
        return len(self.variables)

    @property
    def n(self):
        return self.n_x + len(self.slack_coeffs)


# tier -> (Z zones, D days, K events).  small/medium/large
# scaleN rungs (classical scaling study) extend
# the ladder with more zones along the canal and more rotation cycles.
TIERS = {
    "small":    (3, 7, 2),
    "medium":   (3, 14, 4),
    "large":    (3, 28, 8),
    "scale77":  (6, 28, 16),
    "scale150": (12, 28, 32),
    "scale295": (24, 28, 64),
    "scale584": (24, 56, 128),
}


def _staggered_windows(Z, D):
    """Staggered 3-day canal windows, one rotation per 7 days, zones grouped
    in branches of three (parallel distributaries): zone z at local offset
    (z-1) mod 3 opens on days w0 + 2q + 1 .. w0 + 2q + 3.  Reproduces the
    small/medium/large windows of the paper exactly for Z=3."""
    return {z: [w0 + 2 * ((z - 1) % 3) + d for w0 in range(0, D, 7)
                for d in (1, 2, 3)]
            for z in range(1, Z + 1)}


def _load_zone_data(Z=3):
    if Z <= 3:
        soil = {int(k): v for k, v in
                json.loads((DATA / "soil.json").read_text()).items()}
    else:
        soil = {int(k): v for k, v in
                json.loads((DATA / "soil_scaling.json").read_text()).items()
                if int(k) <= Z}
        assert len(soil) == Z, f"soil_scaling.json has {len(soil)} < {Z} zones"
    # all zones share the same MERRA-2 cell at this spatial scale: zones > 3
    # reuse the zone-1 forcing (heterogeneity comes from soil, as in the base
    # instances -- see sec_limitations)
    weather = {z: pd.read_csv(DATA / f"weather_z{min(z, 3) if z <= 3 else 1}.csv",
                              index_col=0, parse_dates=True)
               for z in range(1, Z + 1)}
    return soil, weather


def build_instance(tier="small", rng_synthetic=None):
    """Tiers: small (Z=3,D=7, 11 qubits), medium (Z=3,D=14, 21 qubits),
    large (Z=3,D=28, classical only), scaleN (classical scaling ladder)."""
    if tier not in TIERS:
        raise ValueError(tier)
    Z, D, K = TIERS[tier]
    soil, weather = _load_zone_data(Z)
    start = pd.Timestamp("2024-07-01")  # peak season rotation cycle
    windows = _staggered_windows(Z, D)

    zones = list(range(1, Z + 1))
    # synthetic fallback for zones whose SoilGrids pixel stayed masked:
    # sample from the observed distribution of the real zones (labeled)
    real = [soil[z] for z in zones if not soil[z].get("synthetic")]
    synthetic_zones = [z for z in zones if soil[z].get("synthetic")]
    if synthetic_zones:
        rng = rng_synthetic or np.random.default_rng(2024)
        for z in synthetic_zones:
            soil[z] = {k: float(rng.normal(np.mean([s[k] for s in real]),
                                           np.std([s[k] for s in real])))
                       for k in ("wv0033", "wv1500")}

    taw, m0, target = {}, {}, {}
    for z in zones:
        s = soil[z]
        taw[z] = (s["wv0033"] - s["wv1500"]) / 100.0 * Z_ROOT * 1000.0  # mm
        m0[z] = taw[z] - 0.6 * P_DEPLETION * taw[z]
        target[z] = (1 - P_DEPLETION / 2) * taw[z]

    inst = Instance(name=tier, Z=Z, D=D, start=start, windows=windows,
                    adjacency=[(z, z + 1) for z in zones[:-1]], K=K,
                    taw=taw, m0=m0, target=target)
    inst.synthetic_zones = synthetic_zones

    # forcing Phi and deficit delta from real daily data
    for z in zones:
        df = weather[z]
        phi = 0.0
        for d in range(1, D + 1):
            day = start + pd.Timedelta(days=d - 1)
            row = df.loc[day]
            phi += row["P_eff"] + G_CAP - row["ETc"]
            das = (day - SOWING).days
            inst.w[(z, d)] = ky_weight(das)
            inst.delta[(z, d)] = m0[z] + phi - target[z]

    inst.variables = [(z, d) for z in zones for d in inst.windows[z]]

    # slack register with bounded coefficients covering {0..K} exactly
    m = int(np.ceil(np.log2(K + 1)))
    inst.slack_coeffs = [2 ** k for k in range(m - 1)] + [K - 2 ** (m - 1) + 1]

    # penalty scales (see paper): lam_S/lam_T ~ one day of full-dose stress
    wbar = np.mean([inst.w[(z, d)] for z in zones for d in range(1, D + 1)])
    inst.lam_S = inst.lam_T = A_DOSE ** 2 * wbar
    return inst


def cumulative_kernels(inst, z, d_from):
    """S_{z,d'} and V_{z,d'} of the paper."""
    S = sum(inst.w[(z, d)] for d in range(d_from, inst.D + 1))
    V = sum(inst.w[(z, d)] * inst.delta[(z, d)] for d in range(d_from, inst.D + 1))
    return S, V


def build_qubo(inst, include_budget=True):
    """Return (linear l, symmetric-upper Q dict, constant) over n variables
    (decision vars then slack bits), per Appendix A coefficient tables.
    include_budget=False returns H_obj only (water + stress + spatial +
    timing) over the n_x decision variables -- used by the exact MIQP
    solver, which enforces the budget as a hard linear constraint."""
    a = A_DOSE
    nx = inst.n_x
    idx = {v: i for i, v in enumerate(inst.variables)}
    l = np.zeros(inst.n if include_budget else nx)
    Q = {}

    def addq(i, j, val):
        if i == j:
            l[i] += val
            return
        key = (min(i, j), max(i, j))
        Q[key] = Q.get(key, 0.0) + val

    const = 0.0
    # objective: water cost + stress
    for (z, d1) in inst.variables:
        S, V = cumulative_kernels(inst, z, d1)
        l[idx[(z, d1)]] += C_W * a + a ** 2 * S + 2 * a * V
    for z in range(1, inst.Z + 1):
        ds = inst.windows[z]
        for i1, d1 in enumerate(ds):
            for d2 in ds[i1 + 1:]:
                S2, _ = cumulative_kernels(inst, z, max(d1, d2))
                addq(idx[(z, d1)], idx[(z, d2)], 2 * a ** 2 * S2)
        for d in range(1, inst.D + 1):
            const += inst.w[(z, d)] * inst.delta[(z, d)] ** 2

    # spatial and timing penalties
    for (z, zp) in inst.adjacency:
        for d in set(inst.windows[z]) & set(inst.windows[zp]):
            addq(idx[(z, d)], idx[(zp, d)], inst.lam_S)
    for z in range(1, inst.Z + 1):
        for d in inst.windows[z]:
            if d + 1 in inst.windows[z]:
                addq(idx[(z, d)], idx[(z, d + 1)], inst.lam_T)

    # budget penalty weight from Proposition 1: since all objective pairwise
    # couplings are >= 0, removing one excess event raises H_obj by at most
    # max(0, -min_i l_i); lam_B beyond that certifies feasible optima.
    assert all(v >= 0 for v in Q.values()), "objective couplings must be >= 0"
    inst.lam_B = 1.1 * max(1.0, -l[:nx].min())
    if not include_budget:
        return l, Q, const

    # (sum x + sum c_k y_k - K)^2 expansion
    lam = inst.lam_B
    K = inst.K
    coeffs = [1.0] * nx + [float(c) for c in inst.slack_coeffs]
    for i, ci in enumerate(coeffs):
        l[i] += lam * ci * (ci - 2 * K)
        for j in range(i + 1, len(coeffs)):
            addq(i, j, 2 * lam * ci * coeffs[j])
    const += lam * K ** 2
    return l, Q, const


def qubo_matrix(inst):
    """Dense upper-triangular matrix form (diagonal = linear terms)."""
    l, Q, const = build_qubo(inst)
    M = np.diag(l)
    for (i, j), v in Q.items():
        M[i, j] = v
    return M, const


def energy_all(M, const, n):
    """Vectorized energies of all 2^n bitstrings (n <= 24). X stays float32
    (exact for 0/1); M stays float64 so energies keep full precision."""
    X = ((np.arange(2 ** n, dtype=np.int64)[:, None] >> np.arange(n)) & 1).astype(np.float32)
    return np.einsum("bi,ij,bj->b", X, M, X) + const, X


def direct_energy(inst, x_dict, slack_bits=None):
    """Physical evaluation of H (Eq. total) straight from the model --
    used to cross-check the QUBO coefficient tables."""
    a = A_DOSE
    E = 0.0
    for z in range(1, inst.Z + 1):
        cum = 0.0
        for d in range(1, inst.D + 1):
            cum += a * x_dict.get((z, d), 0)
            dev = cum + inst.delta[(z, d)]
            E += inst.w[(z, d)] * dev ** 2
    n_events = sum(x_dict.values())
    E += C_W * a * n_events
    for (z, zp) in inst.adjacency:
        for d in range(1, inst.D + 1):
            E += inst.lam_S * x_dict.get((z, d), 0) * x_dict.get((zp, d), 0)
    for z in range(1, inst.Z + 1):
        for d in range(1, inst.D):
            E += inst.lam_T * x_dict.get((z, d), 0) * x_dict.get((z, d + 1), 0)
    if slack_bits is None:
        slack_bits = []
    s = sum(c * b for c, b in zip(inst.slack_coeffs, slack_bits))
    E += inst.lam_B * (n_events + s - inst.K) ** 2
    return E


def bits_to_xdict(inst, bits):
    return {v: int(bits[i]) for i, v in enumerate(inst.variables)}


def is_feasible(inst, bits):
    return sum(bits[:inst.n_x]) <= inst.K


def to_ising(M, const):
    """QUBO (upper-tri M, diag=linear) -> Ising h, J, offset for x=(1-Z)/2."""
    n = M.shape[0]
    l = np.diag(M).copy()
    h = -l / 2.0
    J = {}
    offset = const + l.sum() / 2.0
    for i in range(n):
        for j in range(i + 1, n):
            q = M[i, j]
            if q == 0.0:
                continue
            J[(i, j)] = q / 4.0
            h[i] -= q / 4.0
            h[j] -= q / 4.0
            offset += q / 4.0
    return h, J, offset


def demo():
    """Self-check: QUBO tables == direct physical evaluation; slack covers
    {0..K}; Ising mapping preserves energies."""
    rng = np.random.default_rng(7)
    for tier in ("small", "medium"):
        inst = build_instance(tier)
        M, const = qubo_matrix(inst)
        assert sorted({sum(c * b for c, b in zip(inst.slack_coeffs, bits))
                       for bits in ((np.arange(2 ** len(inst.slack_coeffs))[:, None]
                                     >> np.arange(len(inst.slack_coeffs))) & 1)}) \
            == list(range(inst.K + 1)), "slack range wrong"
        h, J, off = to_ising(M, const)
        for _ in range(200):
            bits = rng.integers(0, 2, inst.n)
            e_qubo = bits @ M @ bits + const
            e_direct = direct_energy(inst, bits_to_xdict(inst, bits),
                                     bits[inst.n_x:])
            assert abs(e_qubo - e_direct) < 1e-6 * max(1, abs(e_direct)), \
                f"{tier}: QUBO {e_qubo} != direct {e_direct}"
            s = 1 - 2 * bits
            e_ising = off + sum(h[i] * s[i] for i in range(inst.n)) \
                + sum(v * s[i] * s[j] for (i, j), v in J.items())
            assert abs(e_ising - e_qubo) < 1e-6 * max(1, abs(e_qubo))
        print(f"{tier}: n={inst.n} ({inst.n_x} decision + "
              f"{len(inst.slack_coeffs)} slack), K={inst.K}, "
              f"lam_B={inst.lam_B:.0f} -- checks pass")


if __name__ == "__main__":
    demo()


==> anc/code/qaoa_run.py <==
"""QAOA for the irrigation QUBO: ideal statevector, Aer noise-model, and IBM
hardware execution.

The cost Hamiltonian is diagonal, so ideal simulation uses a direct numpy
statevector evolution (elementwise cost phases + single-qubit RX mixers);
a consistency check asserts it matches the Qiskit circuit that is sent to
noisy simulators / hardware.

Usage: python qaoa_run.py ideal|noise|hardware [tier]
"""
import json
import pathlib
import sys
import time

import numpy as np

from problem import build_instance, qubo_matrix, energy_all, to_ising, is_feasible

ROOT = pathlib.Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"
RESULTS.mkdir(exist_ok=True)
SHOTS = 4096

# 21-qubit p=3 costs ~30 min statevector time for no added narrative
DEPTHS = {"small": [1, 2, 3, 4, 5], "medium": [1, 2]}


# ---------- exact numpy QAOA simulator (diagonal cost Hamiltonian) ----------

class FastQAOA:
    def __init__(self, inst):
        self.inst = inst
        self.n = inst.n
        M, const = qubo_matrix(inst)
        self.E, _ = energy_all(M, const, self.n)          # physical energies
        self.E = self.E.astype(np.float64)
        h, J, offset = to_ising(M, const)
        self.scale = max(np.abs(h).max(), max(abs(v) for v in J.values()))
        self.hn = h / self.scale
        self.Jn = {k: v / self.scale for k, v in J.items()}
        self.phase = (self.E - offset) / self.scale        # normalized diagonal
        self.e_min, self.e_max = float(self.E.min()), float(self.E.max())
        self.i_opt = int(np.argmin(self.E))

    def state(self, params):
        p = len(params) // 2
        gammas, betas = params[:p], params[p:]
        n = self.n
        psi = np.full(2 ** n, 2 ** (-n / 2), dtype=np.complex128)
        for g, b in zip(gammas, betas):
            psi = psi * np.exp(-1j * g * self.phase)
            c, s = np.cos(b), -1j * np.sin(b)
            for q in range(n):
                psi = psi.reshape(2 ** (n - q - 1), 2, 2 ** q)
                a0 = psi[:, 0, :].copy()
                psi[:, 0, :] = c * a0 + s * psi[:, 1, :]
                psi[:, 1, :] = s * a0 + c * psi[:, 1, :]
                psi = psi.reshape(-1)
        return psi

    def expectation(self, params):
        probs = np.abs(self.state(params)) ** 2
        return float(probs @ self.E)

    def metrics(self, params, shots=SHOTS, n_rep=20, rng=None):
        probs = np.abs(self.state(params)) ** 2
        probs /= probs.sum()
        e_exp = float(probs @ self.E)
        rng = rng or np.random.default_rng(0)
        best = [float(self.E[rng.choice(len(probs), size=shots, p=probs)].min())
                for _ in range(n_rep)]
        return {
            "e_exp": e_exp,
            "ratio_exp": (self.e_max - e_exp) / (self.e_max - self.e_min),
            "p_opt": float(probs[self.i_opt]),
            "best_of_shots_mean": float(np.mean(best)),
            "best_of_shots_ratio": (self.e_max - np.mean(best)) / (self.e_max - self.e_min),
        }


def optimize(sim, p, n_restarts=5, maxiter=200, seed=0):
    """COBYLA from a linear-ramp init plus random restarts."""
    from scipy.optimize import minimize
    rng = np.random.default_rng(seed)
    ramp = np.concatenate([np.linspace(0.1, 0.8, p),      # gammas
                           np.linspace(0.8, 0.1, p)])     # betas
    starts = [ramp] + [rng.uniform(0, np.pi, 2 * p) for _ in range(n_restarts)]
    best = None
    for x0 in starts:
        res = minimize(sim.expectation, x0, method="COBYLA",
                       options={"maxiter": maxiter, "rhobeg": 0.3})
        if best is None or res.fun < best.fun:
            best = res
    return best.x, float(best.fun)


# ---------- Qiskit circuit (used for noise sim + hardware) ----------

def build_circuit(sim, params, measure=True):
    from qiskit import QuantumCircuit
    p = len(params) // 2
    gammas, betas = params[:p], params[p:]
    qc = QuantumCircuit(sim.n)
    qc.h(range(sim.n))
    for g, b in zip(gammas, betas):
        for (i, j), v in sim.Jn.items():
            qc.rzz(2 * g * v, i, j)
        for i in range(sim.n):
            if sim.hn[i]:
                qc.rz(2 * g * sim.hn[i], i)
        qc.rx(2 * b, range(sim.n))
    if measure:
        qc.measure_all()
    return qc


def counts_metrics(sim, counts):
    """Energy statistics of a bitstring histogram (qiskit big-endian keys)."""
    tot = sum(counts.values())
    es, ws, n_feas = [], [], 0
    p_opt = 0.0
    for key, c in counts.items():
        # qiskit keys read q_{n-1}...q_0 left to right; our index has
        # variable i at bit i, so idx = int(key, 2) and bits = reversed key
        idx = int(key, 2)
        bits = np.array([int(b) for b in key[::-1]])
        es.append(float(sim.E[idx]))
        ws.append(c)
        if is_feasible(sim.inst, bits):
            n_feas += c
        if idx == sim.i_opt:
            p_opt += c
    es, ws = np.array(es), np.array(ws)
    e_exp = float((es * ws).sum() / tot)
    return {
        "e_exp": e_exp,
        "ratio_exp": (sim.e_max - e_exp) / (sim.e_max - sim.e_min),
        "e_best": float(es.min()),
        "best_ratio": (sim.e_max - es.min()) / (sim.e_max - sim.e_min),
        "p_opt": p_opt / tot,
        "frac_feasible": n_feas / tot,
        "shots": tot,
    }


def check_consistency(sim, params):
    """Assert numpy fast simulator == Qiskit statevector on the built circuit."""
    from qiskit.quantum_info import Statevector
    qc = build_circuit(sim, params, measure=False)
    probs_qiskit = np.abs(Statevector(qc).data) ** 2
    probs_fast = np.abs(sim.state(params)) ** 2
    assert np.allclose(probs_qiskit, probs_fast, atol=1e-9), \
        "fast simulator disagrees with qiskit circuit"


# ---------- stages ----------

def run_ideal():
    # incremental save so downstream stages (noise/hardware) can start as
    # soon as the tier/depth they need is available
    path = RESULTS / "qaoa_ideal.json"
    out = json.loads(path.read_text()) if path.exists() else {}
    for tier, depths in DEPTHS.items():
        inst = build_instance(tier)
        sim = FastQAOA(inst)
        if inst.n <= 12:  # consistency check cheap only for small
            check_consistency(sim, np.array([0.4, 0.7, 0.9, 0.3]))
            print(f"{tier}: fast-sim == qiskit-circuit check passed")
        out.setdefault(tier, {"n": inst.n, "e_min": sim.e_min,
                              "e_max": sim.e_max, "scale": sim.scale,
                              "depths": {}})
        for p in depths:
            if str(p) in out[tier]["depths"]:
                continue
            t0 = time.perf_counter()
            params, e = optimize(sim, p)
            m = sim.metrics(params)
            m["params"] = params.tolist()
            m["opt_time_s"] = time.perf_counter() - t0
            out[tier]["depths"][str(p)] = m
            path.write_text(json.dumps(out, indent=2))
            print(f"{tier} p={p}: ratio={m['ratio_exp']:.4f} "
                  f"P(opt)={m['p_opt']:.4f} best-of-{SHOTS}={m['best_of_shots_ratio']:.4f} "
                  f"({m['opt_time_s']:.0f}s)", flush=True)
    print("saved results/qaoa_ideal.json")


def _load_ideal_params(tier, p):
    ideal = json.loads((RESULTS / "qaoa_ideal.json").read_text())
    return np.array(ideal[tier]["depths"][str(p)]["params"])


def run_noise(tiers=("small", "medium")):
    """Aer simulation with the calibrated noise model of FakeFez -- a Heron
    r2 snapshot matching the ibm_fez hardware backend -- at the
    ideal-optimized parameters (parameter transfer)."""
    from qiskit import transpile
    from qiskit_aer import AerSimulator
    from qiskit_ibm_runtime.fake_provider import FakeFez

    backend = FakeFez()
    noisy = AerSimulator.from_backend(backend)
    ideal_ref = AerSimulator()  # noiseless shot-based reference
    path = RESULTS / "qaoa_noise.json"
    out = json.loads(path.read_text()) if path.exists() else {}
    if out.get("backend") != backend.name:
        out = {"backend": backend.name}  # discard results from other backends
    for tier in tiers:
        inst = build_instance(tier)
        sim = FastQAOA(inst)
        out.setdefault(tier, {})
        for p in DEPTHS[tier][:3]:  # p=1..3 under noise
            if str(p) in out[tier]:
                continue
            params = _load_ideal_params(tier, p)
            qc = build_circuit(sim, params)
            tqc = transpile(qc, backend, optimization_level=3, seed_transpiler=7)
            depth2q = tqc.depth(lambda inst_: inst_.operation.num_qubits == 2)
            n2q = sum(1 for inst_ in tqc.data if inst_.operation.num_qubits == 2)
            t0 = time.perf_counter()
            counts = noisy.run(tqc, shots=SHOTS).result().get_counts()
            m = counts_metrics(sim, counts)
            m.update({"transpiled_depth": tqc.depth(), "depth_2q": depth2q,
                      "n_2q_gates": n2q,
                      "sim_time_s": time.perf_counter() - t0})
            # noiseless shot-based reference on the same transpiled circuit
            ref_counts = ideal_ref.run(tqc, shots=SHOTS).result().get_counts()
            m["ref_noiseless"] = counts_metrics(sim, ref_counts)
            out[tier][str(p)] = m
            path.write_text(json.dumps(out, indent=2))
            print(f"{tier} p={p} [{backend.name}]: ratio={m['ratio_exp']:.4f} "
                  f"(noiseless {m['ref_noiseless']['ratio_exp']:.4f}) "
                  f"P(opt)={m['p_opt']:.4f} 2q={n2q} depth2q={depth2q} "
                  f"({m['sim_time_s']:.0f}s)", flush=True)
    print("saved results/qaoa_noise.json")


def get_service_backend(name="ibm_fez"):
    """IBM runtime service + the paper's backend (fallback: least busy)."""
    from qiskit_ibm_runtime import QiskitRuntimeService
    token = (ROOT / "ibm_token.txt").read_text().strip()
    try:
        service = QiskitRuntimeService(channel="ibm_quantum_platform", token=token)
    except Exception as e:
        print(f"service init failed ({e}); trying saved account")
        service = QiskitRuntimeService()
    try:
        backend = service.backend(name)
    except Exception:
        backend = service.least_busy(operational=True, simulator=False)
    print(f"backend: {backend.name} ({backend.num_qubits}q)")
    return service, backend


def make_sampler(backend):
    """SamplerV2 with the paper's error-mitigation protocol (XY4 DD +
    gate/measurement twirling)."""
    from qiskit_ibm_runtime import SamplerV2
    sampler = SamplerV2(mode=backend)
    sampler.options.dynamical_decoupling.enable = True
    sampler.options.dynamical_decoupling.sequence_type = "XY4"
    sampler.options.twirling.enable_gates = True
    sampler.options.twirling.enable_measure = True
    return sampler


def job_usage_s(job):
    """Billed QPU seconds (None if the API does not report it)."""
    try:
        u = job.metrics().get("usage", {})
        return float(u.get("quantum_seconds") or u.get("seconds"))
    except Exception:
        return None


def calibration_ts(backend):
    try:
        return str(backend.properties().last_update_date)
    except Exception:
        return None


def run_hardware(tiers=("small",), depths=(1, 2)):
    """Submit tier circuits at ideal-transferred parameters to ibm_fez via
    SamplerV2 with DD + twirling; merge results into qaoa_hardware.json."""
    from qiskit import transpile

    _, backend = get_service_backend()
    cal = calibration_ts(backend)
    path = RESULTS / "qaoa_hardware.json"
    out = json.loads(path.read_text()) if path.exists() else {}
    if "tiers" in out:  # migrate old layout (small-tier depths under "tiers")
        out["small"] = out.pop("tiers")
    out["backend"] = backend.name

    jobs = []
    for tier in tiers:
        inst = build_instance(tier)
        sim = FastQAOA(inst)
        for p in depths:
            params = _load_ideal_params(tier, p)
            qc = build_circuit(sim, params)
            tqc = transpile(qc, backend, optimization_level=3, seed_transpiler=7)
            n2q = sum(1 for i_ in tqc.data if i_.operation.num_qubits == 2)
            d2q = tqc.depth(lambda i_: i_.operation.num_qubits == 2)
            job = make_sampler(backend).run([tqc], shots=SHOTS)
            print(f"{tier} p={p}: job {job.job_id()} submitted "
                  f"(depth={tqc.depth()}, 2q gates={n2q})", flush=True)
            jobs.append((tier, sim, p, job, tqc.depth(), d2q, n2q))

    for tier, sim, p, job, depth, d2q, n2q in jobs:
        counts = job.result()[0].data.meas.get_counts()
        m = counts_metrics(sim, counts)
        m.update({"job_id": job.job_id(), "transpiled_depth": depth,
                  "depth_2q": d2q, "n_2q_gates": n2q, "shots": SHOTS,
                  "calibration": cal, "usage_s": job_usage_s(job)})
        entry = out.setdefault(tier, {}).get(str(p))
        if entry is None:
            out[tier][str(p)] = m
        else:  # repeat run (calibration-drift error bars): accumulate
            entry.setdefault("repeats", []).append(m)
        path.write_text(json.dumps(out, indent=2))
        print(f"{tier} p={p} [{backend.name}]: ratio={m['ratio_exp']:.4f} "
              f"P(opt)={m['p_opt']:.5f} best={m['best_ratio']:.4f} "
              f"feasible={m['frac_feasible']:.3f} usage={m['usage_s']}s",
              flush=True)
    print("saved results/qaoa_hardware.json")


if __name__ == "__main__":
    stage = sys.argv[1] if len(sys.argv) > 1 else "ideal"
    args = sys.argv[2:]
    if stage == "ideal":
        run_ideal()
    elif stage == "noise":
        run_noise(tiers=tuple(args) or ("small", "medium"))
    elif stage == "hardware":
        run_hardware(tiers=tuple(a for a in args if not a.isdigit()) or ("small",),
                     depths=tuple(int(a) for a in args if a.isdigit()) or (1, 2))
    else:
        raise SystemExit(f"unknown stage {stage}")


==> anc/code/requirements.txt <==
numpy
pandas
matplotlib
scipy
requests
qiskit
qiskit-aer
qiskit-ibm-runtime


==> anc/code/scaling.py <==
"""Large-scale classical scaling study (paper Sec. on classical scaling).

Purpose: locate where -- if anywhere -- classical methods degrade
on the irrigation-QUBO family.

Ladder: n = 40 then scale 77/150/295/584 built from
SoilGrids soil at 24 field sites along the Urgench-Khiva corridor (see
fetch_scaling_soil.py) and the observed 2024 NASA POWER forcing.

Solvers per rung:
  * exact MIQP: Gurobi (size-limited pip license) or SCIP fallback on the
    *constrained* problem  min H_obj(x)  s.t.  sum x <= K, x binary --
    per Proposition 1 its optimum equals the penalized-QUBO optimum.
    Validated against exhaustive enumeration on the 11/21-variable tiers.
  * SA and GA on the penalized QUBO (n = n_x + slack bits), matched budget
    of 2e4 objective evaluations, 20 seeds -- identical protocol to the
    paper's Table I -- plus a 10x-budget GA sensitivity row.
  * greedy FAO-trigger rule (deterministic operational baseline).

Output: results/scaling.json with energies, gaps, wall-clock, solver
versions, and seeds.
"""
import json
import pathlib
import platform
import sys
import time

import numpy as np

from problem import build_instance, build_qubo, qubo_matrix, energy_all, is_feasible
from classical import greedy, sa_run, ga_run, gap

ROOT = pathlib.Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"
RESULTS.mkdir(exist_ok=True)

N_EVALS = 20_000
N_SEEDS = 20
MIQP_TIME_LIMIT = 900.0  # s per rung

RUNGS = ["large", "scale77", "scale150", "scale295", "scale584"]
VALIDATION = ["small", "medium"]  # rungs with enumeration ground truth


# ---------- exact MIQP solvers ----------

def solve_gurobi(inst, time_limit=MIQP_TIME_LIMIT):
    import gurobipy as gp
    from gurobipy import GRB
    l, Q, const = build_qubo(inst, include_budget=False)
    m = gp.Model("irrigation")
    m.Params.OutputFlag = 0
    m.Params.TimeLimit = time_limit
    m.Params.Threads = 0  # all cores
    x = m.addVars(inst.n_x, vtype=GRB.BINARY)
    obj = gp.quicksum(l[i] * x[i] for i in range(inst.n_x) if l[i]) \
        + gp.quicksum(v * x[i] * x[j] for (i, j), v in Q.items())
    m.setObjective(obj, GRB.MINIMIZE)
    m.addConstr(gp.quicksum(x[i] for i in range(inst.n_x)) <= inst.K)
    t0 = time.perf_counter()
    m.optimize()
    wall = time.perf_counter() - t0
    if m.SolCount == 0:
        return {"solver": f"gurobi {gp.gurobi.version()}", "status": int(m.Status),
                "time_s": wall, "e_best": None}
    xv = np.array([x[i].X for i in range(inst.n_x)]).round()
    return {"solver": "gurobi " + ".".join(map(str, gp.gurobi.version())),
            "status": int(m.Status),
            "optimal": m.Status == GRB.OPTIMAL,
            "e_best": float(m.ObjVal + const),
            "bound": float(m.ObjBound + const),
            "mip_gap": float(m.MIPGap) if m.SolCount else None,
            "time_s": wall,
            "n_events": int(xv.sum()),
            "x": xv.astype(int).tolist()}


def solve_scip(inst, time_limit=MIQP_TIME_LIMIT):
    from pyscipopt import Model, quicksum
    l, Q, const = build_qubo(inst, include_budget=False)
    m = Model("irrigation")
    m.hideOutput()
    m.setParam("limits/time", time_limit)
    x = [m.addVar(vtype="B") for _ in range(inst.n_x)]
    obj = quicksum(float(l[i]) * x[i] for i in range(inst.n_x) if l[i]) \
        + quicksum(float(v) * x[i] * x[j] for (i, j), v in Q.items())
    # SCIP needs an auxiliary variable for a quadratic objective
    t = m.addVar(vtype="C", lb=-1e12)
    m.addCons(obj <= t)
    m.setObjective(t, "minimize")
    m.addCons(quicksum(x) <= inst.K)
    t0 = time.perf_counter()
    m.optimize()
    wall = time.perf_counter() - t0
    if m.getNSols() == 0:
        return {"solver": f"scip {m.version()}", "status": m.getStatus(),
                "time_s": wall, "e_best": None}
    sol = m.getBestSol()
    xv = np.array([m.getSolVal(sol, xi) for xi in x]).round()
    return {"solver": f"scip {m.version()}",
            "status": m.getStatus(),
            "optimal": m.getStatus() == "optimal",
            "e_best": float(m.getObjVal() + const),
            "bound": float(m.getDualbound() + const),
            "time_s": wall,
            "n_events": int(xv.sum()),
            "x": xv.astype(int).tolist()}


def solve_exact_miqp(inst, time_limit=MIQP_TIME_LIMIT):
    try:
        return solve_gurobi(inst, time_limit)
    except Exception as e:
        print(f"  gurobi unavailable/failed ({type(e).__name__}: {e}); "
              f"falling back to SCIP", flush=True)
        return solve_scip(inst, time_limit)


# ---------- per-rung protocol ----------

def run_rung(tier, do_enum=False):
    inst = build_instance(tier)
    M, const = qubo_matrix(inst)
    out = {"tier": tier, "Z": inst.Z, "D": inst.D, "K": inst.K,
           "n_x": inst.n_x, "n": inst.n, "lam_B": inst.lam_B,
           "synthetic_zones": getattr(inst, "synthetic_zones", [])}
    print(f"--- {tier}: Z={inst.Z} D={inst.D} K={inst.K} n={inst.n} ---",
          flush=True)

    # exact MIQP on the constrained problem
    out["miqp"] = solve_exact_miqp(inst)
    e_ref = out["miqp"]["e_best"]
    print(f"  miqp[{out['miqp']['solver']}]: "
          f"E={'none' if e_ref is None else f'{e_ref:.1f}'} "
          f"optimal={out['miqp'].get('optimal')} "
          f"({out['miqp']['time_s']:.1f}s, events={out['miqp'].get('n_events')})",
          flush=True)

    # enumeration cross-validation where possible
    if do_enum and inst.n <= 24:
        E, _ = energy_all(M, const, inst.n)
        e_enum = float(E.min())
        out["enum_e_min"] = e_enum
        agree = abs(e_enum - e_ref) < 1e-6 * max(1, abs(e_enum))
        out["miqp_matches_enum"] = bool(agree)
        print(f"  enum: E={e_enum:.1f} miqp-match={agree}", flush=True)

    # greedy operational baseline
    gbits = greedy(inst)
    e_g = float(gbits.astype(np.float64) @ M @ gbits.astype(np.float64) + const)
    out["greedy"] = {"e": e_g, "feasible": bool(is_feasible(inst, gbits))}

    # SA / GA on the penalized QUBO, matched budget, 20 seeds
    for name, fn, evals in (("sa", sa_run, N_EVALS), ("ga", ga_run, N_EVALS),
                            ("ga_10x", ga_run, 10 * N_EVALS)):
        es, times = [], []
        for seed in range(N_SEEDS):
            rng = np.random.default_rng(seed)
            t0 = time.perf_counter()
            _, e = fn(M, const, inst.n, evals, rng)
            times.append(time.perf_counter() - t0)
            es.append(e)
        es = np.array(es)
        out[name] = {"n_evals": evals, "n_seeds": N_SEEDS,
                     "seeds": list(range(N_SEEDS)),
                     "es": es.tolist(),
                     "e_best": float(es.min()), "e_mean": float(es.mean()),
                     "e_std": float(es.std()),
                     "time_s_mean": float(np.mean(times))}
        print(f"  {name}: best={es.min():.1f} mean={es.mean():.1f} "
              f"({np.mean(times):.2f}s/seed)", flush=True)

    # reference optimum = best of everything seen (miqp may hit time limit)
    e_min = min([e for e in (e_ref, e_g, out["sa"]["e_best"],
                             out["ga"]["e_best"], out["ga_10x"]["e_best"])
                 if e is not None])
    out["e_min_ref"] = e_min
    out["miqp"]["proved_optimal"] = bool(out["miqp"].get("optimal")) and \
        abs(e_ref - e_min) < 1e-6 * max(1, abs(e_min))
    out["greedy"]["gap"] = gap(e_g, e_min)
    tol = 1e-6 * max(1, abs(e_min))
    for name in ("sa", "ga", "ga_10x"):
        es = np.array(out[name]["es"])
        out[name]["gap_best"] = gap(out[name]["e_best"], e_min)
        out[name]["gap_mean"] = gap(out[name]["e_mean"], e_min)
        out[name]["p_opt"] = float(np.mean(np.abs(es - e_min) < tol))
    return out


def main():
    meta = {"python": sys.version.split()[0],
            "platform": platform.platform(),
            "numpy": np.__version__,
            "n_evals": N_EVALS, "n_seeds": N_SEEDS,
            "miqp_time_limit_s": MIQP_TIME_LIMIT,
            "date": time.strftime("%Y-%m-%d")}
    path = RESULTS / "scaling.json"
    results = json.loads(path.read_text()) if path.exists() else {}
    results["meta"] = meta

    only = sys.argv[1:] or (VALIDATION + RUNGS)
    for tier in only:
        if tier in results and tier != "meta":
            print(f"{tier}: cached, skipping", flush=True)
            continue
        results[tier] = run_rung(tier, do_enum=tier in VALIDATION)
        path.write_text(json.dumps(results, indent=2))
    print("saved results/scaling.json")


if __name__ == "__main__":
    main()


==> anc/code/xy_mixer.py <==
"""Constraint-preserving XY-mixer QAOA for the irrigation QUBO.

Idea (paper Sec. Results/Synthesis):
  * In the scarcity regime the budget binds: the Sum x <= K optimum has
    exactly K events (verified by enumeration at n=11/21 and by the exact
    MIQP solver on larger rungs).  So restrict the search to the
    weight-K manifold  B_K = {x in {0,1}^{n_x} : Sum x = K}.
  * Cost Hamiltonian: H_obj only (water + stress + spatial + timing) --
    the budget penalty AND its slack register disappear.  The interaction
    graph collapses from near-complete (all-to-all budget couplings) to
    the physical couplings: intra-zone moisture-memory cliques plus
    same-day spatial edges.
  * Mixer: ring of two-qubit XY rotations.  Each factor
        U_ij(beta) = exp(-i beta (X_i X_j + Y_i Y_j)/2)
    acts as identity on |00>,|11> and rotates the {|01>,|10>} block by
    [[cos b, -i sin b], [-i sin b, cos b]] -- it exchanges amplitude only
    between equal-weight strings, so EVERY sample is budget-feasible by
    construction (on noiseless devices).  The mixer layer is the ordered
    product over ring edges (even pairs then odd pairs then the seam);
    the ideal simulator applies exactly this product, so simulator and
    hardware circuit implement the *same* unitary -- no Trotter caveat.
  * Initial state: Dicke |D^{n_x}_K> (uniform over B_K), prepared with the
    deterministic Bartschi-Eidenbenz (2019) construction, verified below
    against the exact uniform superposition.

Usage: python xy_mixer.py ideal [tier ...]   -> results/qaoa_xy_ideal.json
       python xy_mixer.py resources          -> transpiled-gate-count table
"""
import itertools
import json
import pathlib
import sys
import time

import numpy as np

from problem import build_instance, build_qubo, to_ising

ROOT = pathlib.Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"
RESULTS.mkdir(exist_ok=True)
SHOTS = 4096
DEPTHS = {"small": [1, 2, 3], "medium": [1, 2]}


# ---------- weight-K subspace simulator ----------

class XYQAOA:
    def __init__(self, inst):
        self.inst = inst
        self.nx = inst.n_x
        self.K = inst.K
        # objective-only QUBO over decision variables (no budget, no slack)
        l, Q, const = build_qubo(inst, include_budget=False)
        M = np.diag(l)
        for (i, j), v in Q.items():
            M[i, j] = v
        self.M_obj, self.const = M, const

        # weight-K basis
        self.basis = list(itertools.combinations(range(self.nx), self.K))
        self.dim = len(self.basis)
        self.index = {b: i for i, b in enumerate(self.basis)}
        X = np.zeros((self.dim, self.nx))
        for i, ones in enumerate(self.basis):
            X[i, list(ones)] = 1.0
        self.X = X
        self.E = np.einsum("bi,ij,bj->b", X, M, X) + const   # physical energies
        self.e_min, self.e_max = float(self.E.min()), float(self.E.max())
        self.i_opt = int(np.argmin(self.E))
        self.x_opt = X[self.i_opt].astype(int)

        # Ising fields for the phase layer (same normalization role as the
        # standard ansatz: gamma multiplies H_C / scale)
        h, J, offset = to_ising(M, const)
        self.scale = max(np.abs(h).max(), max(abs(v) for v in J.values()))
        self.hn, self.Jn = h / self.scale, {k: v / self.scale for k, v in J.items()}
        self.phase = (self.E - offset) / self.scale

        # ring-mixer edge permutations: for edge (i,j), partner[s] = index of
        # basis state with bits i,j swapped (or s itself if bits equal)
        self.edges = self.ring_edges(self.nx)
        self.partner = []
        for (i, j) in self.edges:
            part = np.arange(self.dim)
            for s, ones in enumerate(self.basis):
                si, sj = i in ones, j in ones
                if si != sj:
                    swapped = tuple(sorted((set(ones) - {i, j}) |
                                           ({j} if si else {i})))
                    part[s] = self.index[swapped]
            self.partner.append(part)

    @staticmethod
    def ring_edges(n):
        """Brickwork ring: even pairs, odd pairs, seam."""
        edges = [(i, i + 1) for i in range(0, n - 1, 2)]
        edges += [(i, i + 1) for i in range(1, n - 1, 2)]
        if n > 2:
            edges.append((n - 1, 0))
        return edges

    def dicke(self):
        return np.full(self.dim, self.dim ** -0.5, dtype=np.complex128)

    def state(self, params):
        p = len(params) // 2
        gammas, betas = params[:p], params[p:]
        psi = self.dicke()
        c_ = np.cos
        for g, b in zip(gammas, betas):
            psi = psi * np.exp(-1j * g * self.phase)
            cb, sb = np.cos(b), -1j * np.sin(b)
            for part in self.partner:
                moved = part != np.arange(self.dim)
                pa = psi[part]
                psi = np.where(moved, cb * psi + sb * pa, psi)
        return psi

    def expectation(self, params):
        probs = np.abs(self.state(params)) ** 2
        return float(probs @ self.E)

    def metrics(self, params, shots=SHOTS, n_rep=20, rng=None):
        probs = np.abs(self.state(params)) ** 2
        probs /= probs.sum()
        e_exp = float(probs @ self.E)
        rng = rng or np.random.default_rng(0)
        best = [float(self.E[rng.choice(self.dim, size=shots, p=probs)].min())
                for _ in range(n_rep)]
        return {
            "e_exp": e_exp,
            "gap_exp": (e_exp - self.e_min) / abs(self.e_min),
            "p_opt": float(probs[self.i_opt]),
            "p_opt_uniform_subspace": 1.0 / self.dim,
            "enrichment_subspace": float(probs[self.i_opt] * self.dim),
            "best_of_shots_mean": float(np.mean(best)),
            "best_of_shots_gap": (np.mean(best) - self.e_min) / abs(self.e_min),
            "subspace_dim": self.dim,
        }


def optimize(sim, p, n_restarts=5, maxiter=200, seed=0):
    from scipy.optimize import minimize
    rng = np.random.default_rng(seed)
    ramp = np.concatenate([np.linspace(0.1, 0.8, p),
                           np.linspace(0.8, 0.1, p)])
    starts = [ramp] + [rng.uniform(0, np.pi, 2 * p) for _ in range(n_restarts)]
    best = None
    for x0 in starts:
        res = minimize(sim.expectation, x0, method="COBYLA",
                       options={"maxiter": maxiter, "rhobeg": 0.3})
        if best is None or res.fun < best.fun:
            best = res
    return best.x, float(best.fun)


# ---------- Qiskit circuit (hardware / consistency check) ----------

def dicke_circuit(n, k):
    """Deterministic Dicke-state preparation (Bartschi & Eidenbenz 2019)."""
    from qiskit import QuantumCircuit
    from qiskit.circuit.library import RYGate
    qc = QuantumCircuit(n)
    for i in range(n - k, n):
        qc.x(i)

    def scs(l, m):
        # split & cyclic shift on qubits 0..l-1, up to m excitations
        qc.cx(l - 2, l - 1)
        qc.cry(2 * np.arccos(np.sqrt(1.0 / l)), l - 1, l - 2)
        qc.cx(l - 2, l - 1)
        for i in range(2, m + 1):
            qc.cx(l - i - 1, l - 1)
            qc.append(RYGate(2 * np.arccos(np.sqrt(i / l))).control(2),
                      [l - 1, l - i, l - i - 1])
            qc.cx(l - i - 1, l - 1)

    for l in range(n, 1, -1):
        scs(l, min(k, l - 1))
    return qc


def build_circuit(sim, params, measure=True):
    from qiskit import QuantumCircuit
    from qiskit.circuit.library import XXPlusYYGate
    p = len(params) // 2
    gammas, betas = params[:p], params[p:]
    qc = QuantumCircuit(sim.nx)
    qc.compose(dicke_circuit(sim.nx, sim.K), inplace=True)
    for g, b in zip(gammas, betas):
        for (i, j), v in sim.Jn.items():
            qc.rzz(2 * g * v, i, j)
        for i in range(sim.nx):
            if sim.hn[i]:
                qc.rz(2 * g * sim.hn[i], i)
        for (i, j) in sim.edges:
            # XXPlusYY(theta) = exp(-i theta (XX+YY)/4); our U_ij(beta) has
            # (XX+YY)/2 -> theta = 2 beta
            qc.append(XXPlusYYGate(2 * b), [i, j])
    if measure:
        qc.measure_all()
    return qc


def check_consistency(sim, params):
    """Subspace simulator == full Qiskit statevector (incl. Dicke prep)."""
    from qiskit.quantum_info import Statevector
    # Dicke prep alone
    sv = Statevector(dicke_circuit(sim.nx, sim.K)).data
    full = np.zeros(2 ** sim.nx, dtype=np.complex128)
    for s, ones in enumerate(sim.basis):
        idx = sum(1 << q for q in ones)          # qubit q = bit q
        full[idx] = sim.dim ** -0.5
    assert np.allclose(np.abs(sv) ** 2, np.abs(full) ** 2, atol=1e-9), \
        "Dicke preparation is not the uniform weight-K superposition"

    # full circuit vs subspace evolution
    sv = Statevector(build_circuit(sim, params, measure=False)).data
    psi = sim.state(params)
    embedded = np.zeros(2 ** sim.nx, dtype=np.complex128)
    for s, ones in enumerate(sim.basis):
        embedded[sum(1 << q for q in ones)] = psi[s]
    # global phase may differ; compare via overlap
    ov = abs(np.vdot(sv, embedded))
    assert ov > 1 - 1e-9, f"circuit != subspace simulator (|<a|b>|={ov:.6f})"
    # leakage out of the subspace must be zero
    mask = np.ones(2 ** sim.nx, bool)
    for s, ones in enumerate(sim.basis):
        mask[sum(1 << q for q in ones)] = False
    leak = float((np.abs(sv) ** 2)[mask].sum())
    assert leak < 1e-9, f"feasibility leakage {leak}"


def counts_metrics(sim, counts):
    """Energy statistics of a hardware/noisy histogram over 2^{n_x} keys.

    Samples that leaked out of the weight-K manifold are scored with the
    penalized Hamiltonian at the *optimal* slack setting,
    H_obj + lam_B * max(0, N-K)^2 (slack absorbs N < K; cf. Prop. 1) --
    the same energy scale as the standard-ansatz metrics, so 'best' cannot
    be won by an infeasible string on objective-only energy."""
    lookup = {sum(1 << q for q in ones): s for s, ones in enumerate(sim.basis)}
    tot = sum(counts.values())
    n_feas = 0
    e_sum = 0.0
    e_best = np.inf
    e_best_feas = np.inf
    p_opt = 0.0
    lam_B = sim.inst.lam_B
    K = sim.K
    for key, c in counts.items():
        idx = int(key, 2)
        s = lookup.get(idx)
        if s is not None:
            n_feas += c
            e = float(sim.E[s])
            e_best_feas = min(e_best_feas, e)
            if s == sim.i_opt:
                p_opt += c
        else:  # leaked sample: penalized energy at optimal slack
            bits = np.array([int(b) for b in key[::-1]], dtype=float)
            e = float(bits @ sim.M_obj @ bits + sim.const) \
                + lam_B * max(0.0, bits.sum() - K) ** 2
        e_sum += e * c
        e_best = min(e_best, e)
    return {"e_exp": e_sum / tot,
            "gap_exp": (e_sum / tot - sim.e_min) / abs(sim.e_min),
            "e_best": e_best,
            "best_gap": (e_best - sim.e_min) / abs(sim.e_min),
            "e_best_feasible": None if n_feas == 0 else e_best_feas,
            "best_feasible_gap": None if n_feas == 0 else
                (e_best_feas - sim.e_min) / abs(sim.e_min),
            "p_opt": p_opt / tot,
            "frac_feasible": n_feas / tot,
            "shots": tot}


# ---------- stages ----------

def run_ideal(tiers=("small", "medium")):
    path = RESULTS / "qaoa_xy_ideal.json"
    out = json.loads(path.read_text()) if path.exists() else {}
    for tier in tiers:
        inst = build_instance(tier)
        sim = XYQAOA(inst)
        # budget-binding check: the weight-K subspace optimum must equal the
        # full penalized-QUBO optimum (enumeration ground truth, n <= 24) --
        # otherwise restricting to Sum x = K would be unsound
        if inst.n <= 24:
            from problem import qubo_matrix, energy_all
            M, c = qubo_matrix(inst)
            e_full = float(energy_all(M, c, inst.n)[0].min())
            assert abs(sim.e_min - e_full) < 1e-6 * abs(e_full), \
                f"{tier}: subspace optimum {sim.e_min} != full optimum {e_full}"
            print(f"{tier}: weight-K optimum == enumerated optimum "
                  f"({sim.e_min:.1f}) -- budget binds", flush=True)
        if inst.n <= 12:
            check_consistency(sim, np.array([0.4, 0.7, 0.9, 0.3]))
            print(f"{tier}: subspace-sim == qiskit-circuit check passed")
        out.setdefault(tier, {"n_qubits": sim.nx, "K": inst.K,
                              "subspace_dim": sim.dim,
                              "e_min": sim.e_min, "e_max": sim.e_max,
                              "depths": {}})
        for p in DEPTHS[tier]:
            if str(p) in out[tier]["depths"]:
                continue
            t0 = time.perf_counter()
            params, e = optimize(sim, p)
            m = sim.metrics(params)
            m["params"] = params.tolist()
            m["opt_time_s"] = time.perf_counter() - t0
            out[tier]["depths"][str(p)] = m
            path.write_text(json.dumps(out, indent=2))
            print(f"{tier} p={p}: gap_exp={m['gap_exp']:.4f} "
                  f"P(opt)={m['p_opt']:.4f} (uniform {1/sim.dim:.4f}, "
                  f"enrich {m['enrichment_subspace']:.1f}x) "
                  f"best-of-{SHOTS} gap={m['best_of_shots_gap']:.4f} "
                  f"({m['opt_time_s']:.0f}s)", flush=True)
    print("saved results/qaoa_xy_ideal.json")


def run_resources():
    """Transpiled resource comparison vs the standard penalized ansatz."""
    from qiskit import transpile
    from qiskit_ibm_runtime.fake_provider import FakeFez
    import qaoa_run
    backend = FakeFez()
    ideal = json.loads((RESULTS / "qaoa_xy_ideal.json").read_text())
    std_ideal = json.loads((RESULTS / "qaoa_ideal.json").read_text())
    out = {}
    for tier in ("small", "medium"):
        inst = build_instance(tier)
        sim = XYQAOA(inst)
        std_sim = qaoa_run.FastQAOA(inst)
        out[tier] = {}
        for p in DEPTHS[tier]:
            row = {}
            for name, qc in (
                ("xy", build_circuit(sim,
                        np.array(ideal[tier]["depths"][str(p)]["params"]))),
                ("std", qaoa_run.build_circuit(std_sim,
                        np.array(std_ideal[tier]["depths"][str(p)]["params"]))),
            ):
                tqc = transpile(qc, backend, optimization_level=3,
                                seed_transpiler=7)
                row[name] = {
                    "n_qubits": qc.num_qubits,
                    "depth": tqc.depth(),
                    "depth_2q": tqc.depth(lambda i: i.operation.num_qubits == 2),
                    "n_2q": sum(1 for i in tqc.data
                                if i.operation.num_qubits == 2)}
            out[tier][str(p)] = row
            print(f"{tier} p={p}: XY {row['xy']['n_2q']} 2q "
                  f"(depth2q {row['xy']['depth_2q']}) vs STD "
                  f"{row['std']['n_2q']} 2q (depth2q {row['std']['depth_2q']})",
                  flush=True)
    (RESULTS / "qaoa_xy_resources.json").write_text(json.dumps(out, indent=2))
    print("saved results/qaoa_xy_resources.json")


def run_hardware(jobs_spec=(("small", 3), ("medium", 2))):
    """Run the XY ansatz on ibm_fez at ideal-transferred parameters, same
    error-mitigation protocol as the standard runs (XY4 DD + twirling)."""
    from qiskit import transpile
    from qaoa_run import (get_service_backend, make_sampler, job_usage_s,
                          calibration_ts)

    _, backend = get_service_backend()
    cal = calibration_ts(backend)
    ideal = json.loads((RESULTS / "qaoa_xy_ideal.json").read_text())
    path = RESULTS / "qaoa_xy_hardware.json"
    out = json.loads(path.read_text()) if path.exists() else {}
    out["backend"] = backend.name

    jobs = []
    for tier, p in jobs_spec:
        inst = build_instance(tier)
        sim = XYQAOA(inst)
        params = np.array(ideal[tier]["depths"][str(p)]["params"])
        tqc = transpile(build_circuit(sim, params), backend,
                        optimization_level=3, seed_transpiler=7)
        n2q = sum(1 for i_ in tqc.data if i_.operation.num_qubits == 2)
        d2q = tqc.depth(lambda i_: i_.operation.num_qubits == 2)
        job = make_sampler(backend).run([tqc], shots=SHOTS)
        print(f"XY {tier} p={p}: job {job.job_id()} submitted "
              f"(depth={tqc.depth()}, 2q gates={n2q})", flush=True)
        jobs.append((tier, sim, p, job, tqc.depth(), d2q, n2q))

    for tier, sim, p, job, depth, d2q, n2q in jobs:
        counts = job.result()[0].data.meas.get_counts()
        m = counts_metrics(sim, counts)
        m.update({"job_id": job.job_id(), "transpiled_depth": depth,
                  "depth_2q": d2q, "n_2q_gates": n2q,
                  "calibration": cal, "usage_s": job_usage_s(job)})
        entry = out.setdefault(tier, {}).get(str(p))
        if entry is None:
            out[tier][str(p)] = m
        else:  # repeat run: accumulate
            entry.setdefault("repeats", []).append(m)
        path.write_text(json.dumps(out, indent=2))
        print(f"XY {tier} p={p} [{backend.name}]: gap_exp={m['gap_exp']:.3f} "
              f"P(opt)={m['p_opt']:.5f} best_gap={m['best_gap']:.4f} "
              f"feasible={m['frac_feasible']:.3f} usage={m['usage_s']}s",
              flush=True)
    print("saved results/qaoa_xy_hardware.json")


if __name__ == "__main__":
    stage = sys.argv[1] if len(sys.argv) > 1 else "ideal"
    if stage == "ideal":
        run_ideal(tuple(sys.argv[2:]) or ("small", "medium"))
    elif stage == "resources":
        run_resources()
    elif stage == "hardware":
        args = sys.argv[2:]
        spec = [(args[i], int(args[i + 1])) for i in range(0, len(args), 2)] \
            or [("small", 3), ("medium", 2)]
        run_hardware(spec)
    else:
        raise SystemExit(f"unknown stage {stage}")


==> anc/data/raw/power_z1.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.6, 41.55, 100.94]}, "properties": {"parameter": {"T2M": {"20240415": 17.39, "20240416": 19.31, "20240417": 19.88, "20240418": 20.72, "20240419": 22.36, "20240420": 23.18, "20240421": 25.23, "20240422": 25.51, "20240423": 24.72, "20240424": 23.8, "20240425": 20.41, "20240426": 20.48, "20240427": 16.94, "20240428": 14.93, "20240429": 16.88, "20240430": 19.85, "20240501": 22.22, "20240502": 23.47, "20240503": 24.32, "20240504": 23.19, "20240505": 18.81, "20240506": 23.62, "20240507": 24.98, "20240508": 24.73, "20240509": 20.75, "20240510": 18.62, "20240511": 19.49, "20240512": 22.8, "20240513": 25.8, "20240514": 23.41, "20240515": 22.83, "20240516": 24.85, "20240517": 22.97, "20240518": 16.73, "20240519": 14.56, "20240520": 17.25, "20240521": 19.3, "20240522": 22.08, "20240523": 22.59, "20240524": 21.86, "20240525": 17.03, "20240526": 17.05, "20240527": 21.11, "20240528": 23.81, "20240529": 21.05, "20240530": 22.28, "20240531": 24.98, "20240601": 26.93, "20240602": 27.72, "20240603": 27.68, "20240604": 27.48, "20240605": 27.06, "20240606": 28.86, "20240607": 31.62, "20240608": 33.06, "20240609": 33.01, "20240610": 33.22, "20240611": 32.85, "20240612": 32.25, "20240613": 31.32, "20240614": 29.42, "20240615": 30.85, "20240616": 31.24, "20240617": 32.88, "20240618": 34.5, "20240619": 34.65, "20240620": 33.08, "20240621": 34.85, "20240622": 32.68, "20240623": 28.85, "20240624": 27.53, "20240625": 30.19, "20240626": 32.96, "20240627": 31.74, "20240628": 25.46, "20240629": 28.57, "20240630": 27.86, "20240701": 25.16, "20240702": 26.47, "20240703": 29.77, "20240704": 31.97, "20240705": 31.25, "20240706": 30.85, "20240707": 31.56, "20240708": 30.15, "20240709": 31.61, "20240710": 33.02, "20240711": 34.04, "20240712": 31.67, "20240713": 28.75, "20240714": 26.68, "20240715": 28.44, "20240716": 30.43, "20240717": 30.48, "20240718": 29.58, "20240719": 27.53, "20240720": 29.72, "20240721": 32.14, "20240722": 31.54, "20240723": 32.45, "20240724": 33.76, "20240725": 33.73, "20240726": 30.41, "20240727": 31.4, "20240728": 30.84, "20240729": 27.36, "20240730": 27.79, "20240731": 29.82, "20240801": 32.17, "20240802": 31.44, "20240803": 29.96, "20240804": 32.33, "20240805": 32.79, "20240806": 32.72, "20240807": 34.01, "20240808": 35.09, "20240809": 32.15, "20240810": 32.23, "20240811": 31.82, "20240812": 32.34, "20240813": 33.29, "20240814": 31.56, "20240815": 31.99, "20240816": 28.18, "20240817": 26.27, "20240818": 25.4, "20240819": 25.51, "20240820": 26.7, "20240821": 27.98, "20240822": 26.75, "20240823": 29.64, "20240824": 27.99, "20240825": 26.07, "20240826": 26.03, "20240827": 26.04, "20240828": 24.44, "20240829": 23.63, "20240830": 24.94, "20240831": 26.87, "20240901": 25.3, "20240902": 21.83, "20240903": 20.77, "20240904": 22.63, "20240905": 24.05, "20240906": 19.53, "20240907": 17.48, "20240908": 17.13, "20240909": 18.93, "20240910": 20.86, "20240911": 21.16, "20240912": 22.69, "20240913": 21.99, "20240914": 19.03, "20240915": 18.52}, "T2M_MAX": {"20240415": 24.82, "20240416": 26.77, "20240417": 27.38, "20240418": 28.93, "20240419": 30.03, "20240420": 30.93, "20240421": 31.65, "20240422": 32.66, "20240423": 31.86, "20240424": 29.89, "20240425": 26.98, "20240426": 27.46, "20240427": 22.56, "20240428": 22.17, "20240429": 25.49, "20240430": 27.87, "20240501": 30.23, "20240502": 32.08, "20240503": 31.71, "20240504": 32.52, "20240505": 22.93, "20240506": 31.65, "20240507": 29.79, "20240508": 29.93, "20240509": 26.83, "20240510": 23.32, "20240511": 27.3, "20240512": 30.5, "20240513": 34.02, "20240514": 28.87, "20240515": 29.1, "20240516": 30.58, "20240517": 28.92, "20240518": 19.0, "20240519": 18.84, "20240520": 23.01, "20240521": 25.89, "20240522": 29.09, "20240523": 30.19, "20240524": 27.5, "20240525": 22.01, "20240526": 25.76, "20240527": 29.45, "20240528": 31.42, "20240529": 28.33, "20240530": 31.16, "20240531": 34.06, "20240601": 36.08, "20240602": 34.56, "20240603": 33.9, "20240604": 34.9, "20240605": 35.32, "20240606": 36.97, "20240607": 39.2, "20240608": 40.5, "20240609": 41.01, "20240610": 40.39, "20240611": 40.38, "20240612": 39.36, "20240613": 37.9, "20240614": 35.26, "20240615": 38.19, "20240616": 36.89, "20240617": 40.5, "20240618": 42.38, "20240619": 41.26, "20240620": 40.31, "20240621": 42.51, "20240622": 39.13, "20240623": 33.8, "20240624": 33.74, "20240625": 37.37, "20240626": 40.39, "20240627": 41.33, "20240628": 32.46, "20240629": 36.26, "20240630": 34.12, "20240701": 31.55, "20240702": 33.96, "20240703": 37.49, "20240704": 40.14, "20240705": 38.45, "20240706": 38.52, "20240707": 39.48, "20240708": 37.43, "20240709": 38.93, "20240710": 40.44, "20240711": 42.22, "20240712": 37.42, "20240713": 34.18, "20240714": 32.21, "20240715": 34.71, "20240716": 37.55, "20240717": 37.22, "20240718": 36.19, "20240719": 34.0, "20240720": 37.02, "20240721": 40.15, "20240722": 38.36, "20240723": 40.25, "20240724": 41.64, "20240725": 42.25, "20240726": 37.2, "20240727": 39.28, "20240728": 37.75, "20240729": 33.09, "20240730": 35.16, "20240731": 38.23, "20240801": 41.48, "20240802": 38.27, "20240803": 37.38, "20240804": 39.74, "20240805": 40.59, "20240806": 40.54, "20240807": 42.04, "20240808": 43.84, "20240809": 38.4, "20240810": 39.18, "20240811": 38.31, "20240812": 39.7, "20240813": 40.68, "20240814": 37.66, "20240815": 39.87, "20240816": 35.03, "20240817": 32.74, "20240818": 32.36, "20240819": 33.64, "20240820": 35.06, "20240821": 35.89, "20240822": 34.81, "20240823": 36.77, "20240824": 36.3, "20240825": 33.46, "20240826": 32.83, "20240827": 33.39, "20240828": 30.8, "20240829": 31.16, "20240830": 33.68, "20240831": 35.47, "20240901": 32.11, "20240902": 29.02, "20240903": 29.73, "20240904": 32.32, "20240905": 32.22, "20240906": 25.0, "20240907": 24.22, "20240908": 25.08, "20240909": 26.93, "20240910": 30.27, "20240911": 29.2, "20240912": 31.16, "20240913": 28.99, "20240914": 25.85, "20240915": 24.58}, "T2M_MIN": {"20240415": 9.14, "20240416": 11.94, "20240417": 11.8, "20240418": 11.77, "20240419": 14.62, "20240420": 14.76, "20240421": 17.74, "20240422": 19.68, "20240423": 17.15, "20240424": 18.35, "20240425": 13.83, "20240426": 13.34, "20240427": 11.52, "20240428": 7.48, "20240429": 7.69, "20240430": 9.94, "20240501": 12.75, "20240502": 14.17, "20240503": 17.07, "20240504": 14.74, "20240505": 14.84, "20240506": 14.04, "20240507": 18.99, "20240508": 19.52, "20240509": 14.96, "20240510": 13.45, "20240511": 10.0, "20240512": 13.68, "20240513": 18.31, "20240514": 18.94, "20240515": 16.98, "20240516": 17.69, "20240517": 18.3, "20240518": 12.96, "20240519": 10.69, "20240520": 9.63, "20240521": 11.18, "20240522": 13.58, "20240523": 15.3, "20240524": 16.92, "20240525": 9.17, "20240526": 7.01, "20240527": 10.61, "20240528": 16.3, "20240529": 13.53, "20240530": 11.97, "20240531": 14.46, "20240601": 16.44, "20240602": 18.64, "20240603": 21.04, "20240604": 19.58, "20240605": 17.34, "20240606": 18.22, "20240607": 22.46, "20240608": 24.68, "20240609": 23.78, "20240610": 26.11, "20240611": 24.73, "20240612": 24.68, "20240613": 24.67, "20240614": 23.86, "20240615": 21.65, "20240616": 24.05, "20240617": 23.65, "20240618": 24.21, "20240619": 27.29, "20240620": 24.91, "20240621": 25.56, "20240622": 26.12, "20240623": 23.85, "20240624": 21.55, "20240625": 21.9, "20240626": 23.67, "20240627": 22.1, "20240628": 18.59, "20240629": 19.92, "20240630": 21.17, "20240701": 18.67, "20240702": 17.89, "20240703": 21.47, "20240704": 22.36, "20240705": 23.59, "20240706": 21.21, "20240707": 23.57, "20240708": 21.15, "20240709": 22.95, "20240710": 24.13, "20240711": 25.52, "20240712": 26.2, "20240713": 22.86, "20240714": 20.5, "20240715": 21.28, "20240716": 21.8, "20240717": 23.37, "20240718": 21.97, "20240719": 20.8, "20240720": 20.89, "20240721": 23.1, "20240722": 25.2, "20240723": 23.57, "20240724": 25.8, "20240725": 27.51, "20240726": 23.79, "20240727": 23.17, "20240728": 24.07, "20240729": 22.36, "20240730": 20.78, "20240731": 20.74, "20240801": 21.44, "20240802": 24.82, "20240803": 21.95, "20240804": 25.11, "20240805": 25.34, "20240806": 24.22, "20240807": 25.37, "20240808": 25.78, "20240809": 26.67, "20240810": 24.1, "20240811": 24.46, "20240812": 25.38, "20240813": 25.35, "20240814": 26.11, "20240815": 24.31, "20240816": 20.59, "20240817": 21.15, "20240818": 18.54, "20240819": 17.18, "20240820": 17.85, "20240821": 20.17, "20240822": 18.6, "20240823": 22.0, "20240824": 20.62, "20240825": 18.34, "20240826": 19.03, "20240827": 18.48, "20240828": 18.97, "20240829": 16.11, "20240830": 16.05, "20240831": 17.91, "20240901": 19.62, "20240902": 15.71, "20240903": 12.65, "20240904": 12.73, "20240905": 16.97, "20240906": 14.21, "20240907": 11.34, "20240908": 9.25, "20240909": 11.14, "20240910": 11.64, "20240911": 14.16, "20240912": 14.37, "20240913": 15.85, "20240914": 12.92, "20240915": 12.27}, "RH2M": {"20240415": 48.03, "20240416": 35.8, "20240417": 34.17, "20240418": 34.6, "20240419": 35.43, "20240420": 33.53, "20240421": 25.78, "20240422": 25.14, "20240423": 27.84, "20240424": 36.77, "20240425": 39.87, "20240426": 47.6, "20240427": 29.93, "20240428": 19.64, "20240429": 23.44, "20240430": 18.41, "20240501": 22.21, "20240502": 21.11, "20240503": 24.47, "20240504": 35.41, "20240505": 52.64, "20240506": 38.63, "20240507": 37.6, "20240508": 36.77, "20240509": 40.92, "20240510": 38.46, "20240511": 28.11, "20240512": 27.18, "20240513": 31.11, "20240514": 57.57, "20240515": 53.4, "20240516": 42.77, "20240517": 58.35, "20240518": 65.8, "20240519": 59.61, "20240520": 44.32, "20240521": 36.46, "20240522": 31.37, "20240523": 38.2, "20240524": 43.76, "20240525": 44.22, "20240526": 33.02, "20240527": 29.01, "20240528": 32.17, "20240529": 19.97, "20240530": 21.19, "20240531": 19.94, "20240601": 18.49, "20240602": 23.79, "20240603": 31.07, "20240604": 20.76, "20240605": 15.92, "20240606": 17.44, "20240607": 22.53, "20240608": 19.91, "20240609": 25.08, "20240610": 26.4, "20240611": 26.96, "20240612": 19.7, "20240613": 19.28, "20240614": 20.9, "20240615": 24.4, "20240616": 27.8, "20240617": 19.35, "20240618": 24.35, "20240619": 21.91, "20240620": 20.18, "20240621": 22.23, "20240622": 30.23, "20240623": 32.9, "20240624": 26.55, "20240625": 23.51, "20240626": 22.21, "20240627": 28.92, "20240628": 37.29, "20240629": 25.44, "20240630": 27.09, "20240701": 26.62, "20240702": 27.75, "20240703": 25.61, "20240704": 22.45, "20240705": 25.3, "20240706": 24.99, "20240707": 36.8, "20240708": 35.78, "20240709": 31.99, "20240710": 27.67, "20240711": 26.5, "20240712": 27.39, "20240713": 24.85, "20240714": 37.01, "20240715": 32.76, "20240716": 29.62, "20240717": 34.33, "20240718": 40.86, "20240719": 51.95, "20240720": 37.85, "20240721": 32.67, "20240722": 35.5, "20240723": 32.77, "20240724": 30.72, "20240725": 31.28, "20240726": 33.83, "20240727": 27.86, "20240728": 31.19, "20240729": 33.78, "20240730": 32.21, "20240731": 23.47, "20240801": 21.33, "20240802": 28.3, "20240803": 29.46, "20240804": 26.0, "20240805": 24.51, "20240806": 23.52, "20240807": 21.92, "20240808": 21.3, "20240809": 32.21, "20240810": 29.35, "20240811": 28.72, "20240812": 29.41, "20240813": 29.38, "20240814": 33.47, "20240815": 30.7, "20240816": 29.17, "20240817": 34.15, "20240818": 25.99, "20240819": 26.51, "20240820": 27.6, "20240821": 29.34, "20240822": 28.74, "20240823": 19.93, "20240824": 26.37, "20240825": 27.72, "20240826": 22.94, "20240827": 24.39, "20240828": 33.66, "20240829": 30.83, "20240830": 25.37, "20240831": 24.13, "20240901": 29.41, "20240902": 23.25, "20240903": 21.03, "20240904": 18.2, "20240905": 24.21, "20240906": 29.26, "20240907": 35.03, "20240908": 37.66, "20240909": 51.62, "20240910": 26.57, "20240911": 24.64, "20240912": 23.94, "20240913": 24.93, "20240914": 24.19, "20240915": 28.39}, "WS2M": {"20240415": 2.32, "20240416": 2.15, "20240417": 2.2, "20240418": 4.45, "20240419": 5.01, "20240420": 3.46, "20240421": 1.65, "20240422": 1.6, "20240423": 3.54, "20240424": 4.29, "20240425": 4.1, "20240426": 2.68, "20240427": 5.66, "20240428": 4.35, "20240429": 3.26, "20240430": 1.4, "20240501": 2.8, "20240502": 2.88, "20240503": 2.54, "20240504": 3.02, "20240505": 2.39, "20240506": 2.19, "20240507": 4.01, "20240508": 4.3, "20240509": 4.16, "20240510": 2.62, "20240511": 1.59, "20240512": 4.6, "20240513": 3.92, "20240514": 3.24, "20240515": 1.33, "20240516": 1.06, "20240517": 2.89, "20240518": 6.49, "20240519": 5.25, "20240520": 1.75, "20240521": 1.44, "20240522": 3.09, "20240523": 4.57, "20240524": 3.31, "20240525": 5.19, "20240526": 3.46, "20240527": 4.19, "20240528": 4.86, "20240529": 3.83, "20240530": 3.27, "20240531": 3.26, "20240601": 3.43, "20240602": 3.39, "20240603": 2.26, "20240604": 2.64, "20240605": 3.07, "20240606": 2.28, "20240607": 1.47, "20240608": 1.77, "20240609": 3.04, "20240610": 3.73, "20240611": 4.26, "20240612": 4.71, "20240613": 3.67, "20240614": 2.78, "20240615": 2.73, "20240616": 1.62, "20240617": 2.6, "20240618": 3.62, "20240619": 4.42, "20240620": 3.74, "20240621": 1.96, "20240622": 3.75, "20240623": 3.76, "20240624": 3.18, "20240625": 1.15, "20240626": 2.25, "20240627": 4.39, "20240628": 3.99, "20240629": 2.11, "20240630": 3.89, "20240701": 3.63, "20240702": 1.6, "20240703": 2.6, "20240704": 2.89, "20240705": 3.59, "20240706": 3.09, "20240707": 3.53, "20240708": 3.21, "20240709": 2.57, "20240710": 2.56, "20240711": 2.78, "20240712": 3.76, "20240713": 3.86, "20240714": 4.19, "20240715": 3.81, "20240716": 3.19, "20240717": 3.51, "20240718": 2.84, "20240719": 2.37, "20240720": 1.29, "20240721": 1.57, "20240722": 2.35, "20240723": 1.23, "20240724": 1.61, "20240725": 2.91, "20240726": 2.81, "20240727": 3.47, "20240728": 4.5, "20240729": 3.81, "20240730": 2.73, "20240731": 2.81, "20240801": 2.46, "20240802": 3.43, "20240803": 2.85, "20240804": 2.46, "20240805": 2.78, "20240806": 2.61, "20240807": 2.31, "20240808": 2.44, "20240809": 3.71, "20240810": 1.23, "20240811": 2.31, "20240812": 1.81, "20240813": 1.9, "20240814": 2.7, "20240815": 3.25, "20240816": 2.01, "20240817": 2.68, "20240818": 2.15, "20240819": 1.83, "20240820": 2.1, "20240821": 2.34, "20240822": 2.2, "20240823": 0.92, "20240824": 3.38, "20240825": 3.63, "20240826": 3.17, "20240827": 2.42, "20240828": 4.03, "20240829": 3.52, "20240830": 3.0, "20240831": 3.35, "20240901": 4.23, "20240902": 4.78, "20240903": 3.53, "20240904": 2.51, "20240905": 4.06, "20240906": 4.35, "20240907": 3.37, "20240908": 2.53, "20240909": 2.5, "20240910": 2.39, "20240911": 2.63, "20240912": 3.06, "20240913": 4.58, "20240914": 3.63, "20240915": 2.34}, "ALLSKY_SFC_SW_DWN": {"20240415": 18.97, "20240416": 23.31, "20240417": 24.66, "20240418": 24.67, "20240419": 25.17, "20240420": 24.94, "20240421": 22.22, "20240422": 23.71, "20240423": 22.58, "20240424": 14.31, "20240425": 23.34, "20240426": 25.04, "20240427": 27.09, "20240428": 28.4, "20240429": 27.27, "20240430": 26.86, "20240501": 25.09, "20240502": 25.34, "20240503": 23.49, "20240504": 18.64, "20240505": 18.44, "20240506": 25.0, "20240507": 9.31, "20240508": 22.3, "20240509": 23.67, "20240510": 19.89, "20240511": 28.23, "20240512": 23.95, "20240513": 14.83, "20240514": 17.2, "20240515": 20.28, "20240516": 17.66, "20240517": 20.22, "20240518": 18.13, "20240519": 18.54, "20240520": 23.32, "20240521": 21.71, "20240522": 25.45, "20240523": 18.74, "20240524": 20.66, "20240525": 27.82, "20240526": 26.77, "20240527": 27.26, "20240528": 28.21, "20240529": 29.79, "20240530": 30.37, "20240531": 29.66, "20240601": 28.36, "20240602": 20.26, "20240603": 20.94, "20240604": 27.78, "20240605": 30.16, "20240606": 29.23, "20240607": 27.34, "20240608": 28.31, "20240609": 27.04, "20240610": 26.17, "20240611": 26.68, "20240612": 22.95, "20240613": 26.01, "20240614": 28.96, "20240615": 23.17, "20240616": 18.61, "20240617": 28.88, "20240618": 28.35, "20240619": 28.43, "20240620": 29.14, "20240621": 24.81, "20240622": 25.52, "20240623": 25.25, "20240624": 28.67, "20240625": 28.47, "20240626": 28.1, "20240627": 17.84, "20240628": 29.2, "20240629": 27.08, "20240630": 28.12, "20240701": 29.46, "20240702": 30.13, "20240703": 28.7, "20240704": 28.55, "20240705": 28.25, "20240706": 28.93, "20240707": 25.65, "20240708": 27.73, "20240709": 28.12, "20240710": 28.09, "20240711": 20.94, "20240712": 25.62, "20240713": 26.68, "20240714": 22.4, "20240715": 27.21, "20240716": 26.96, "20240717": 26.48, "20240718": 25.94, "20240719": 27.21, "20240720": 27.28, "20240721": 26.71, "20240722": 16.7, "20240723": 24.51, "20240724": 25.09, "20240725": 23.93, "20240726": 25.81, "20240727": 22.93, "20240728": 25.06, "20240729": 12.92, "20240730": 23.57, "20240731": 28.16, "20240801": 26.35, "20240802": 24.83, "20240803": 24.36, "20240804": 23.64, "20240805": 23.5, "20240806": 25.58, "20240807": 24.48, "20240808": 20.56, "20240809": 24.17, "20240810": 25.1, "20240811": 21.26, "20240812": 18.25, "20240813": 11.89, "20240814": 18.73, "20240815": 20.88, "20240816": 24.13, "20240817": 21.91, "20240818": 24.62, "20240819": 24.66, "20240820": 24.9, "20240821": 24.08, "20240822": 24.22, "20240823": 23.5, "20240824": 22.76, "20240825": 23.49, "20240826": 21.57, "20240827": 22.32, "20240828": 23.26, "20240829": 23.95, "20240830": 24.11, "20240831": 23.63, "20240901": 22.84, "20240902": 23.68, "20240903": 24.08, "20240904": 22.49, "20240905": 19.79, "20240906": 20.76, "20240907": 22.41, "20240908": 21.98, "20240909": 21.84, "20240910": 21.97, "20240911": 19.09, "20240912": 21.04, "20240913": 20.82, "20240914": 20.49, "20240915": 18.56}, "PRECTOTCORR": {"20240415": 0.0, "20240416": 0.0, "20240417": 0.0, "20240418": 0.0, "20240419": 0.0, "20240420": 0.0, "20240421": 0.0, "20240422": 0.0, "20240423": 0.0, "20240424": 0.0, "20240425": 0.0, "20240426": 0.0, "20240427": 0.0, "20240428": 0.0, "20240429": 0.0, "20240430": 0.0, "20240501": 0.0, "20240502": 0.0, "20240503": 0.0, "20240504": 0.09, "20240505": 0.3, "20240506": 0.0, "20240507": 0.62, "20240508": 0.1, "20240509": 0.01, "20240510": 0.43, "20240511": 0.0, "20240512": 0.0, "20240513": 0.0, "20240514": 0.27, "20240515": 0.03, "20240516": 1.74, "20240517": 18.89, "20240518": 5.25, "20240519": 0.04, "20240520": 0.0, "20240521": 0.0, "20240522": 0.0, "20240523": 0.02, "20240524": 0.06, "20240525": 0.0, "20240526": 0.0, "20240527": 0.0, "20240528": 0.0, "20240529": 0.0, "20240530": 0.0, "20240531": 0.0, "20240601": 0.0, "20240602": 0.0, "20240603": 0.01, "20240604": 0.0, "20240605": 0.0, "20240606": 0.0, "20240607": 0.0, "20240608": 0.0, "20240609": 0.0, "20240610": 0.0, "20240611": 0.0, "20240612": 0.0, "20240613": 0.0, "20240614": 0.0, "20240615": 0.0, "20240616": 0.0, "20240617": 0.0, "20240618": 0.0, "20240619": 0.0, "20240620": 0.0, "20240621": 0.01, "20240622": 0.07, "20240623": 0.07, "20240624": 0.0, "20240625": 0.0, "20240626": 0.0, "20240627": 0.0, "20240628": 0.0, "20240629": 0.05, "20240630": 0.0, "20240701": 0.0, "20240702": 0.0, "20240703": 0.0, "20240704": 0.0, "20240705": 0.0, "20240706": 0.0, "20240707": 0.17, "20240708": 0.06, "20240709": 0.0, "20240710": 0.0, "20240711": 0.0, "20240712": 0.0, "20240713": 0.0, "20240714": 1.21, "20240715": 0.02, "20240716": 0.0, "20240717": 0.0, "20240718": 0.05, "20240719": 62.19, "20240720": 0.0, "20240721": 0.0, "20240722": 0.0, "20240723": 0.0, "20240724": 0.0, "20240725": 0.0, "20240726": 0.0, "20240727": 0.0, "20240728": 0.0, "20240729": 0.0, "20240730": 0.0, "20240731": 0.0, "20240801": 0.0, "20240802": 0.0, "20240803": 0.0, "20240804": 0.0, "20240805": 0.0, "20240806": 0.0, "20240807": 0.0, "20240808": 0.0, "20240809": 0.0, "20240810": 0.0, "20240811": 0.0, "20240812": 0.0, "20240813": 0.55, "20240814": 0.0, "20240815": 0.0, "20240816": 0.06, "20240817": 0.9, "20240818": 0.0, "20240819": 0.0, "20240820": 0.0, "20240821": 0.0, "20240822": 0.0, "20240823": 0.0, "20240824": 0.0, "20240825": 0.0, "20240826": 0.0, "20240827": 0.0, "20240828": 0.0, "20240829": 0.0, "20240830": 0.0, "20240831": 0.0, "20240901": 0.0, "20240902": 0.0, "20240903": 0.0, "20240904": 0.0, "20240905": 0.0, "20240906": 0.0, "20240907": 0.0, "20240908": 0.0, "20240909": 0.0, "20240910": 0.0, "20240911": 0.0, "20240912": 0.0, "20240913": 0.0, "20240914": 0.0, "20240915": 0.0}}}, "header": {"title": "NASA/POWER Source Native Resolution Daily Data", "api": {"version": "v2.9.4", "name": "POWER Daily API"}, "sources": ["SYN1DEG", "MERRA2", "POWER"], "fill_value": -999.0, "time_standard": "LST", "start": "20240415", "end": "20240915"}, "messages": [], "parameters": {"T2M": {"units": "C", "longname": "Temperature at 2 Meters"}, "T2M_MAX": {"units": "C", "longname": "Temperature at 2 Meters Maximum"}, "T2M_MIN": {"units": "C", "longname": "Temperature at 2 Meters Minimum"}, "RH2M": {"units": "%", "longname": "Relative Humidity at 2 Meters"}, "WS2M": {"units": "m/s", "longname": "Wind Speed at 2 Meters"}, "ALLSKY_SFC_SW_DWN": {"units": "MJ/m^2/day", "longname": "All Sky Surface Shortwave Downward Irradiance"}, "PRECTOTCORR": {"units": "mm/day", "longname": "Precipitation Corrected"}}, "times": {"data": 1.01, "process": 0.02}}

==> anc/data/raw/power_z2.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.63, 41.57, 100.94]}, "properties": {"parameter": {"T2M": {"20240415": 17.39, "20240416": 19.31, "20240417": 19.88, "20240418": 20.72, "20240419": 22.36, "20240420": 23.18, "20240421": 25.23, "20240422": 25.51, "20240423": 24.72, "20240424": 23.8, "20240425": 20.41, "20240426": 20.48, "20240427": 16.94, "20240428": 14.93, "20240429": 16.88, "20240430": 19.85, "20240501": 22.22, "20240502": 23.47, "20240503": 24.32, "20240504": 23.19, "20240505": 18.81, "20240506": 23.62, "20240507": 24.98, "20240508": 24.73, "20240509": 20.75, "20240510": 18.62, "20240511": 19.49, "20240512": 22.8, "20240513": 25.8, "20240514": 23.41, "20240515": 22.83, "20240516": 24.85, "20240517": 22.97, "20240518": 16.73, "20240519": 14.56, "20240520": 17.25, "20240521": 19.3, "20240522": 22.08, "20240523": 22.59, "20240524": 21.86, "20240525": 17.03, "20240526": 17.05, "20240527": 21.11, "20240528": 23.81, "20240529": 21.05, "20240530": 22.28, "20240531": 24.98, "20240601": 26.93, "20240602": 27.72, "20240603": 27.68, "20240604": 27.48, "20240605": 27.06, "20240606": 28.86, "20240607": 31.62, "20240608": 33.06, "20240609": 33.01, "20240610": 33.22, "20240611": 32.85, "20240612": 32.25, "20240613": 31.32, "20240614": 29.42, "20240615": 30.85, "20240616": 31.24, "20240617": 32.88, "20240618": 34.5, "20240619": 34.65, "20240620": 33.08, "20240621": 34.85, "20240622": 32.68, "20240623": 28.85, "20240624": 27.53, "20240625": 30.19, "20240626": 32.96, "20240627": 31.74, "20240628": 25.46, "20240629": 28.57, "20240630": 27.86, "20240701": 25.16, "20240702": 26.47, "20240703": 29.77, "20240704": 31.97, "20240705": 31.25, "20240706": 30.85, "20240707": 31.56, "20240708": 30.15, "20240709": 31.61, "20240710": 33.02, "20240711": 34.04, "20240712": 31.67, "20240713": 28.75, "20240714": 26.68, "20240715": 28.44, "20240716": 30.43, "20240717": 30.48, "20240718": 29.58, "20240719": 27.53, "20240720": 29.72, "20240721": 32.14, "20240722": 31.54, "20240723": 32.45, "20240724": 33.76, "20240725": 33.73, "20240726": 30.41, "20240727": 31.4, "20240728": 30.84, "20240729": 27.36, "20240730": 27.79, "20240731": 29.82, "20240801": 32.17, "20240802": 31.44, "20240803": 29.96, "20240804": 32.33, "20240805": 32.79, "20240806": 32.72, "20240807": 34.01, "20240808": 35.09, "20240809": 32.15, "20240810": 32.23, "20240811": 31.82, "20240812": 32.34, "20240813": 33.29, "20240814": 31.56, "20240815": 31.99, "20240816": 28.18, "20240817": 26.27, "20240818": 25.4, "20240819": 25.51, "20240820": 26.7, "20240821": 27.98, "20240822": 26.75, "20240823": 29.64, "20240824": 27.99, "20240825": 26.07, "20240826": 26.03, "20240827": 26.04, "20240828": 24.44, "20240829": 23.63, "20240830": 24.94, "20240831": 26.87, "20240901": 25.3, "20240902": 21.83, "20240903": 20.77, "20240904": 22.63, "20240905": 24.05, "20240906": 19.53, "20240907": 17.48, "20240908": 17.13, "20240909": 18.93, "20240910": 20.86, "20240911": 21.16, "20240912": 22.69, "20240913": 21.99, "20240914": 19.03, "20240915": 18.52}, "T2M_MAX": {"20240415": 24.82, "20240416": 26.77, "20240417": 27.38, "20240418": 28.93, "20240419": 30.03, "20240420": 30.93, "20240421": 31.65, "20240422": 32.66, "20240423": 31.86, "20240424": 29.89, "20240425": 26.98, "20240426": 27.46, "20240427": 22.56, "20240428": 22.17, "20240429": 25.49, "20240430": 27.87, "20240501": 30.23, "20240502": 32.08, "20240503": 31.71, "20240504": 32.52, "20240505": 22.93, "20240506": 31.65, "20240507": 29.79, "20240508": 29.93, "20240509": 26.83, "20240510": 23.32, "20240511": 27.3, "20240512": 30.5, "20240513": 34.02, "20240514": 28.87, "20240515": 29.1, "20240516": 30.58, "20240517": 28.92, "20240518": 19.0, "20240519": 18.84, "20240520": 23.01, "20240521": 25.89, "20240522": 29.09, "20240523": 30.19, "20240524": 27.5, "20240525": 22.01, "20240526": 25.76, "20240527": 29.45, "20240528": 31.42, "20240529": 28.33, "20240530": 31.16, "20240531": 34.06, "20240601": 36.08, "20240602": 34.56, "20240603": 33.9, "20240604": 34.9, "20240605": 35.32, "20240606": 36.97, "20240607": 39.2, "20240608": 40.5, "20240609": 41.01, "20240610": 40.39, "20240611": 40.38, "20240612": 39.36, "20240613": 37.9, "20240614": 35.26, "20240615": 38.19, "20240616": 36.89, "20240617": 40.5, "20240618": 42.38, "20240619": 41.26, "20240620": 40.31, "20240621": 42.51, "20240622": 39.13, "20240623": 33.8, "20240624": 33.74, "20240625": 37.37, "20240626": 40.39, "20240627": 41.33, "20240628": 32.46, "20240629": 36.26, "20240630": 34.12, "20240701": 31.55, "20240702": 33.96, "20240703": 37.49, "20240704": 40.14, "20240705": 38.45, "20240706": 38.52, "20240707": 39.48, "20240708": 37.43, "20240709": 38.93, "20240710": 40.44, "20240711": 42.22, "20240712": 37.42, "20240713": 34.18, "20240714": 32.21, "20240715": 34.71, "20240716": 37.55, "20240717": 37.22, "20240718": 36.19, "20240719": 34.0, "20240720": 37.02, "20240721": 40.15, "20240722": 38.36, "20240723": 40.25, "20240724": 41.64, "20240725": 42.25, "20240726": 37.2, "20240727": 39.28, "20240728": 37.75, "20240729": 33.09, "20240730": 35.16, "20240731": 38.23, "20240801": 41.48, "20240802": 38.27, "20240803": 37.38, "20240804": 39.74, "20240805": 40.59, "20240806": 40.54, "20240807": 42.04, "20240808": 43.84, "20240809": 38.4, "20240810": 39.18, "20240811": 38.31, "20240812": 39.7, "20240813": 40.68, "20240814": 37.66, "20240815": 39.87, "20240816": 35.03, "20240817": 32.74, "20240818": 32.36, "20240819": 33.64, "20240820": 35.06, "20240821": 35.89, "20240822": 34.81, "20240823": 36.77, "20240824": 36.3, "20240825": 33.46, "20240826": 32.83, "20240827": 33.39, "20240828": 30.8, "20240829": 31.16, "20240830": 33.68, "20240831": 35.47, "20240901": 32.11, "20240902": 29.02, "20240903": 29.73, "20240904": 32.32, "20240905": 32.22, "20240906": 25.0, "20240907": 24.22, "20240908": 25.08, "20240909": 26.93, "20240910": 30.27, "20240911": 29.2, "20240912": 31.16, "20240913": 28.99, "20240914": 25.85, "20240915": 24.58}, "T2M_MIN": {"20240415": 9.14, "20240416": 11.94, "20240417": 11.8, "20240418": 11.77, "20240419": 14.62, "20240420": 14.76, "20240421": 17.74, "20240422": 19.68, "20240423": 17.15, "20240424": 18.35, "20240425": 13.83, "20240426": 13.34, "20240427": 11.52, "20240428": 7.48, "20240429": 7.69, "20240430": 9.94, "20240501": 12.75, "20240502": 14.17, "20240503": 17.07, "20240504": 14.74, "20240505": 14.84, "20240506": 14.04, "20240507": 18.99, "20240508": 19.52, "20240509": 14.96, "20240510": 13.45, "20240511": 10.0, "20240512": 13.68, "20240513": 18.31, "20240514": 18.94, "20240515": 16.98, "20240516": 17.69, "20240517": 18.3, "20240518": 12.96, "20240519": 10.69, "20240520": 9.63, "20240521": 11.18, "20240522": 13.58, "20240523": 15.3, "20240524": 16.92, "20240525": 9.17, "20240526": 7.01, "20240527": 10.61, "20240528": 16.3, "20240529": 13.53, "20240530": 11.97, "20240531": 14.46, "20240601": 16.44, "20240602": 18.64, "20240603": 21.04, "20240604": 19.58, "20240605": 17.34, "20240606": 18.22, "20240607": 22.46, "20240608": 24.68, "20240609": 23.78, "20240610": 26.11, "20240611": 24.73, "20240612": 24.68, "20240613": 24.67, "20240614": 23.86, "20240615": 21.65, "20240616": 24.05, "20240617": 23.65, "20240618": 24.21, "20240619": 27.29, "20240620": 24.91, "20240621": 25.56, "20240622": 26.12, "20240623": 23.85, "20240624": 21.55, "20240625": 21.9, "20240626": 23.67, "20240627": 22.1, "20240628": 18.59, "20240629": 19.92, "20240630": 21.17, "20240701": 18.67, "20240702": 17.89, "20240703": 21.47, "20240704": 22.36, "20240705": 23.59, "20240706": 21.21, "20240707": 23.57, "20240708": 21.15, "20240709": 22.95, "20240710": 24.13, "20240711": 25.52, "20240712": 26.2, "20240713": 22.86, "20240714": 20.5, "20240715": 21.28, "20240716": 21.8, "20240717": 23.37, "20240718": 21.97, "20240719": 20.8, "20240720": 20.89, "20240721": 23.1, "20240722": 25.2, "20240723": 23.57, "20240724": 25.8, "20240725": 27.51, "20240726": 23.79, "20240727": 23.17, "20240728": 24.07, "20240729": 22.36, "20240730": 20.78, "20240731": 20.74, "20240801": 21.44, "20240802": 24.82, "20240803": 21.95, "20240804": 25.11, "20240805": 25.34, "20240806": 24.22, "20240807": 25.37, "20240808": 25.78, "20240809": 26.67, "20240810": 24.1, "20240811": 24.46, "20240812": 25.38, "20240813": 25.35, "20240814": 26.11, "20240815": 24.31, "20240816": 20.59, "20240817": 21.15, "20240818": 18.54, "20240819": 17.18, "20240820": 17.85, "20240821": 20.17, "20240822": 18.6, "20240823": 22.0, "20240824": 20.62, "20240825": 18.34, "20240826": 19.03, "20240827": 18.48, "20240828": 18.97, "20240829": 16.11, "20240830": 16.05, "20240831": 17.91, "20240901": 19.62, "20240902": 15.71, "20240903": 12.65, "20240904": 12.73, "20240905": 16.97, "20240906": 14.21, "20240907": 11.34, "20240908": 9.25, "20240909": 11.14, "20240910": 11.64, "20240911": 14.16, "20240912": 14.37, "20240913": 15.85, "20240914": 12.92, "20240915": 12.27}, "RH2M": {"20240415": 48.03, "20240416": 35.8, "20240417": 34.17, "20240418": 34.6, "20240419": 35.43, "20240420": 33.53, "20240421": 25.78, "20240422": 25.14, "20240423": 27.84, "20240424": 36.77, "20240425": 39.87, "20240426": 47.6, "20240427": 29.93, "20240428": 19.64, "20240429": 23.44, "20240430": 18.41, "20240501": 22.21, "20240502": 21.11, "20240503": 24.47, "20240504": 35.41, "20240505": 52.64, "20240506": 38.63, "20240507": 37.6, "20240508": 36.77, "20240509": 40.92, "20240510": 38.46, "20240511": 28.11, "20240512": 27.18, "20240513": 31.11, "20240514": 57.57, "20240515": 53.4, "20240516": 42.77, "20240517": 58.35, "20240518": 65.8, "20240519": 59.61, "20240520": 44.32, "20240521": 36.46, "20240522": 31.37, "20240523": 38.2, "20240524": 43.76, "20240525": 44.22, "20240526": 33.02, "20240527": 29.01, "20240528": 32.17, "20240529": 19.97, "20240530": 21.19, "20240531": 19.94, "20240601": 18.49, "20240602": 23.79, "20240603": 31.07, "20240604": 20.76, "20240605": 15.92, "20240606": 17.44, "20240607": 22.53, "20240608": 19.91, "20240609": 25.08, "20240610": 26.4, "20240611": 26.96, "20240612": 19.7, "20240613": 19.28, "20240614": 20.9, "20240615": 24.4, "20240616": 27.8, "20240617": 19.35, "20240618": 24.35, "20240619": 21.91, "20240620": 20.18, "20240621": 22.23, "20240622": 30.23, "20240623": 32.9, "20240624": 26.55, "20240625": 23.51, "20240626": 22.21, "20240627": 28.92, "20240628": 37.29, "20240629": 25.44, "20240630": 27.09, "20240701": 26.62, "20240702": 27.75, "20240703": 25.61, "20240704": 22.45, "20240705": 25.3, "20240706": 24.99, "20240707": 36.8, "20240708": 35.78, "20240709": 31.99, "20240710": 27.67, "20240711": 26.5, "20240712": 27.39, "20240713": 24.85, "20240714": 37.01, "20240715": 32.76, "20240716": 29.62, "20240717": 34.33, "20240718": 40.86, "20240719": 51.95, "20240720": 37.85, "20240721": 32.67, "20240722": 35.5, "20240723": 32.77, "20240724": 30.72, "20240725": 31.28, "20240726": 33.83, "20240727": 27.86, "20240728": 31.19, "20240729": 33.78, "20240730": 32.21, "20240731": 23.47, "20240801": 21.33, "20240802": 28.3, "20240803": 29.46, "20240804": 26.0, "20240805": 24.51, "20240806": 23.52, "20240807": 21.92, "20240808": 21.3, "20240809": 32.21, "20240810": 29.35, "20240811": 28.72, "20240812": 29.41, "20240813": 29.38, "20240814": 33.47, "20240815": 30.7, "20240816": 29.17, "20240817": 34.15, "20240818": 25.99, "20240819": 26.51, "20240820": 27.6, "20240821": 29.34, "20240822": 28.74, "20240823": 19.93, "20240824": 26.37, "20240825": 27.72, "20240826": 22.94, "20240827": 24.39, "20240828": 33.66, "20240829": 30.83, "20240830": 25.37, "20240831": 24.13, "20240901": 29.41, "20240902": 23.25, "20240903": 21.03, "20240904": 18.2, "20240905": 24.21, "20240906": 29.26, "20240907": 35.03, "20240908": 37.66, "20240909": 51.62, "20240910": 26.57, "20240911": 24.64, "20240912": 23.94, "20240913": 24.93, "20240914": 24.19, "20240915": 28.39}, "WS2M": {"20240415": 2.32, "20240416": 2.15, "20240417": 2.2, "20240418": 4.45, "20240419": 5.01, "20240420": 3.46, "20240421": 1.65, "20240422": 1.6, "20240423": 3.54, "20240424": 4.29, "20240425": 4.1, "20240426": 2.68, "20240427": 5.66, "20240428": 4.35, "20240429": 3.26, "20240430": 1.4, "20240501": 2.8, "20240502": 2.88, "20240503": 2.54, "20240504": 3.02, "20240505": 2.39, "20240506": 2.19, "20240507": 4.01, "20240508": 4.3, "20240509": 4.16, "20240510": 2.62, "20240511": 1.59, "20240512": 4.6, "20240513": 3.92, "20240514": 3.24, "20240515": 1.33, "20240516": 1.06, "20240517": 2.89, "20240518": 6.49, "20240519": 5.25, "20240520": 1.75, "20240521": 1.44, "20240522": 3.09, "20240523": 4.57, "20240524": 3.31, "20240525": 5.19, "20240526": 3.46, "20240527": 4.19, "20240528": 4.86, "20240529": 3.83, "20240530": 3.27, "20240531": 3.26, "20240601": 3.43, "20240602": 3.39, "20240603": 2.26, "20240604": 2.64, "20240605": 3.07, "20240606": 2.28, "20240607": 1.47, "20240608": 1.77, "20240609": 3.04, "20240610": 3.73, "20240611": 4.26, "20240612": 4.71, "20240613": 3.67, "20240614": 2.78, "20240615": 2.73, "20240616": 1.62, "20240617": 2.6, "20240618": 3.62, "20240619": 4.42, "20240620": 3.74, "20240621": 1.96, "20240622": 3.75, "20240623": 3.76, "20240624": 3.18, "20240625": 1.15, "20240626": 2.25, "20240627": 4.39, "20240628": 3.99, "20240629": 2.11, "20240630": 3.89, "20240701": 3.63, "20240702": 1.6, "20240703": 2.6, "20240704": 2.89, "20240705": 3.59, "20240706": 3.09, "20240707": 3.53, "20240708": 3.21, "20240709": 2.57, "20240710": 2.56, "20240711": 2.78, "20240712": 3.76, "20240713": 3.86, "20240714": 4.19, "20240715": 3.81, "20240716": 3.19, "20240717": 3.51, "20240718": 2.84, "20240719": 2.37, "20240720": 1.29, "20240721": 1.57, "20240722": 2.35, "20240723": 1.23, "20240724": 1.61, "20240725": 2.91, "20240726": 2.81, "20240727": 3.47, "20240728": 4.5, "20240729": 3.81, "20240730": 2.73, "20240731": 2.81, "20240801": 2.46, "20240802": 3.43, "20240803": 2.85, "20240804": 2.46, "20240805": 2.78, "20240806": 2.61, "20240807": 2.31, "20240808": 2.44, "20240809": 3.71, "20240810": 1.23, "20240811": 2.31, "20240812": 1.81, "20240813": 1.9, "20240814": 2.7, "20240815": 3.25, "20240816": 2.01, "20240817": 2.68, "20240818": 2.15, "20240819": 1.83, "20240820": 2.1, "20240821": 2.34, "20240822": 2.2, "20240823": 0.92, "20240824": 3.38, "20240825": 3.63, "20240826": 3.17, "20240827": 2.42, "20240828": 4.03, "20240829": 3.52, "20240830": 3.0, "20240831": 3.35, "20240901": 4.23, "20240902": 4.78, "20240903": 3.53, "20240904": 2.51, "20240905": 4.06, "20240906": 4.35, "20240907": 3.37, "20240908": 2.53, "20240909": 2.5, "20240910": 2.39, "20240911": 2.63, "20240912": 3.06, "20240913": 4.58, "20240914": 3.63, "20240915": 2.34}, "ALLSKY_SFC_SW_DWN": {"20240415": 18.97, "20240416": 23.31, "20240417": 24.66, "20240418": 24.67, "20240419": 25.17, "20240420": 24.94, "20240421": 22.22, "20240422": 23.71, "20240423": 22.58, "20240424": 14.31, "20240425": 23.34, "20240426": 25.04, "20240427": 27.09, "20240428": 28.4, "20240429": 27.27, "20240430": 26.86, "20240501": 25.09, "20240502": 25.34, "20240503": 23.49, "20240504": 18.64, "20240505": 18.44, "20240506": 25.0, "20240507": 9.31, "20240508": 22.3, "20240509": 23.67, "20240510": 19.89, "20240511": 28.23, "20240512": 23.95, "20240513": 14.83, "20240514": 17.2, "20240515": 20.28, "20240516": 17.66, "20240517": 20.22, "20240518": 18.13, "20240519": 18.54, "20240520": 23.32, "20240521": 21.71, "20240522": 25.45, "20240523": 18.74, "20240524": 20.66, "20240525": 27.82, "20240526": 26.77, "20240527": 27.26, "20240528": 28.21, "20240529": 29.79, "20240530": 30.37, "20240531": 29.66, "20240601": 28.36, "20240602": 20.26, "20240603": 20.94, "20240604": 27.78, "20240605": 30.16, "20240606": 29.23, "20240607": 27.34, "20240608": 28.31, "20240609": 27.04, "20240610": 26.17, "20240611": 26.68, "20240612": 22.95, "20240613": 26.01, "20240614": 28.96, "20240615": 23.17, "20240616": 18.61, "20240617": 28.88, "20240618": 28.35, "20240619": 28.43, "20240620": 29.14, "20240621": 24.81, "20240622": 25.52, "20240623": 25.25, "20240624": 28.67, "20240625": 28.47, "20240626": 28.1, "20240627": 17.84, "20240628": 29.2, "20240629": 27.08, "20240630": 28.12, "20240701": 29.46, "20240702": 30.13, "20240703": 28.7, "20240704": 28.55, "20240705": 28.25, "20240706": 28.93, "20240707": 25.65, "20240708": 27.73, "20240709": 28.12, "20240710": 28.09, "20240711": 20.94, "20240712": 25.62, "20240713": 26.68, "20240714": 22.4, "20240715": 27.21, "20240716": 26.96, "20240717": 26.48, "20240718": 25.94, "20240719": 27.21, "20240720": 27.28, "20240721": 26.71, "20240722": 16.7, "20240723": 24.51, "20240724": 25.09, "20240725": 23.93, "20240726": 25.81, "20240727": 22.93, "20240728": 25.06, "20240729": 12.92, "20240730": 23.57, "20240731": 28.16, "20240801": 26.35, "20240802": 24.83, "20240803": 24.36, "20240804": 23.64, "20240805": 23.5, "20240806": 25.58, "20240807": 24.48, "20240808": 20.56, "20240809": 24.17, "20240810": 25.1, "20240811": 21.26, "20240812": 18.25, "20240813": 11.89, "20240814": 18.73, "20240815": 20.88, "20240816": 24.13, "20240817": 21.91, "20240818": 24.62, "20240819": 24.66, "20240820": 24.9, "20240821": 24.08, "20240822": 24.22, "20240823": 23.5, "20240824": 22.76, "20240825": 23.49, "20240826": 21.57, "20240827": 22.32, "20240828": 23.26, "20240829": 23.95, "20240830": 24.11, "20240831": 23.63, "20240901": 22.84, "20240902": 23.68, "20240903": 24.08, "20240904": 22.49, "20240905": 19.79, "20240906": 20.76, "20240907": 22.41, "20240908": 21.98, "20240909": 21.84, "20240910": 21.97, "20240911": 19.09, "20240912": 21.04, "20240913": 20.82, "20240914": 20.49, "20240915": 18.56}, "PRECTOTCORR": {"20240415": 0.0, "20240416": 0.0, "20240417": 0.0, "20240418": 0.0, "20240419": 0.0, "20240420": 0.0, "20240421": 0.0, "20240422": 0.0, "20240423": 0.0, "20240424": 0.0, "20240425": 0.0, "20240426": 0.0, "20240427": 0.0, "20240428": 0.0, "20240429": 0.0, "20240430": 0.0, "20240501": 0.0, "20240502": 0.0, "20240503": 0.0, "20240504": 0.09, "20240505": 0.3, "20240506": 0.0, "20240507": 0.62, "20240508": 0.1, "20240509": 0.01, "20240510": 0.43, "20240511": 0.0, "20240512": 0.0, "20240513": 0.0, "20240514": 0.27, "20240515": 0.03, "20240516": 1.74, "20240517": 18.89, "20240518": 5.25, "20240519": 0.04, "20240520": 0.0, "20240521": 0.0, "20240522": 0.0, "20240523": 0.02, "20240524": 0.06, "20240525": 0.0, "20240526": 0.0, "20240527": 0.0, "20240528": 0.0, "20240529": 0.0, "20240530": 0.0, "20240531": 0.0, "20240601": 0.0, "20240602": 0.0, "20240603": 0.01, "20240604": 0.0, "20240605": 0.0, "20240606": 0.0, "20240607": 0.0, "20240608": 0.0, "20240609": 0.0, "20240610": 0.0, "20240611": 0.0, "20240612": 0.0, "20240613": 0.0, "20240614": 0.0, "20240615": 0.0, "20240616": 0.0, "20240617": 0.0, "20240618": 0.0, "20240619": 0.0, "20240620": 0.0, "20240621": 0.01, "20240622": 0.07, "20240623": 0.07, "20240624": 0.0, "20240625": 0.0, "20240626": 0.0, "20240627": 0.0, "20240628": 0.0, "20240629": 0.05, "20240630": 0.0, "20240701": 0.0, "20240702": 0.0, "20240703": 0.0, "20240704": 0.0, "20240705": 0.0, "20240706": 0.0, "20240707": 0.17, "20240708": 0.06, "20240709": 0.0, "20240710": 0.0, "20240711": 0.0, "20240712": 0.0, "20240713": 0.0, "20240714": 1.21, "20240715": 0.02, "20240716": 0.0, "20240717": 0.0, "20240718": 0.05, "20240719": 62.19, "20240720": 0.0, "20240721": 0.0, "20240722": 0.0, "20240723": 0.0, "20240724": 0.0, "20240725": 0.0, "20240726": 0.0, "20240727": 0.0, "20240728": 0.0, "20240729": 0.0, "20240730": 0.0, "20240731": 0.0, "20240801": 0.0, "20240802": 0.0, "20240803": 0.0, "20240804": 0.0, "20240805": 0.0, "20240806": 0.0, "20240807": 0.0, "20240808": 0.0, "20240809": 0.0, "20240810": 0.0, "20240811": 0.0, "20240812": 0.0, "20240813": 0.55, "20240814": 0.0, "20240815": 0.0, "20240816": 0.06, "20240817": 0.9, "20240818": 0.0, "20240819": 0.0, "20240820": 0.0, "20240821": 0.0, "20240822": 0.0, "20240823": 0.0, "20240824": 0.0, "20240825": 0.0, "20240826": 0.0, "20240827": 0.0, "20240828": 0.0, "20240829": 0.0, "20240830": 0.0, "20240831": 0.0, "20240901": 0.0, "20240902": 0.0, "20240903": 0.0, "20240904": 0.0, "20240905": 0.0, "20240906": 0.0, "20240907": 0.0, "20240908": 0.0, "20240909": 0.0, "20240910": 0.0, "20240911": 0.0, "20240912": 0.0, "20240913": 0.0, "20240914": 0.0, "20240915": 0.0}}}, "header": {"title": "NASA/POWER Source Native Resolution Daily Data", "api": {"version": "v2.9.4", "name": "POWER Daily API"}, "sources": ["SYN1DEG", "MERRA2", "POWER"], "fill_value": -999.0, "time_standard": "LST", "start": "20240415", "end": "20240915"}, "messages": [], "parameters": {"T2M": {"units": "C", "longname": "Temperature at 2 Meters"}, "T2M_MAX": {"units": "C", "longname": "Temperature at 2 Meters Maximum"}, "T2M_MIN": {"units": "C", "longname": "Temperature at 2 Meters Minimum"}, "RH2M": {"units": "%", "longname": "Relative Humidity at 2 Meters"}, "WS2M": {"units": "m/s", "longname": "Wind Speed at 2 Meters"}, "ALLSKY_SFC_SW_DWN": {"units": "MJ/m^2/day", "longname": "All Sky Surface Shortwave Downward Irradiance"}, "PRECTOTCORR": {"units": "mm/day", "longname": "Precipitation Corrected"}}, "times": {"data": 0.508, "process": 0.02}}

==> anc/data/raw/power_z3.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.66, 41.59, 100.94]}, "properties": {"parameter": {"T2M": {"20240415": 17.39, "20240416": 19.31, "20240417": 19.88, "20240418": 20.72, "20240419": 22.36, "20240420": 23.18, "20240421": 25.23, "20240422": 25.51, "20240423": 24.72, "20240424": 23.8, "20240425": 20.41, "20240426": 20.48, "20240427": 16.94, "20240428": 14.93, "20240429": 16.88, "20240430": 19.85, "20240501": 22.22, "20240502": 23.47, "20240503": 24.32, "20240504": 23.19, "20240505": 18.81, "20240506": 23.62, "20240507": 24.98, "20240508": 24.73, "20240509": 20.75, "20240510": 18.62, "20240511": 19.49, "20240512": 22.8, "20240513": 25.8, "20240514": 23.41, "20240515": 22.83, "20240516": 24.85, "20240517": 22.97, "20240518": 16.73, "20240519": 14.56, "20240520": 17.25, "20240521": 19.3, "20240522": 22.08, "20240523": 22.59, "20240524": 21.86, "20240525": 17.03, "20240526": 17.05, "20240527": 21.11, "20240528": 23.81, "20240529": 21.05, "20240530": 22.28, "20240531": 24.98, "20240601": 26.93, "20240602": 27.72, "20240603": 27.68, "20240604": 27.48, "20240605": 27.06, "20240606": 28.86, "20240607": 31.62, "20240608": 33.06, "20240609": 33.01, "20240610": 33.22, "20240611": 32.85, "20240612": 32.25, "20240613": 31.32, "20240614": 29.42, "20240615": 30.85, "20240616": 31.24, "20240617": 32.88, "20240618": 34.5, "20240619": 34.65, "20240620": 33.08, "20240621": 34.85, "20240622": 32.68, "20240623": 28.85, "20240624": 27.53, "20240625": 30.19, "20240626": 32.96, "20240627": 31.74, "20240628": 25.46, "20240629": 28.57, "20240630": 27.86, "20240701": 25.16, "20240702": 26.47, "20240703": 29.77, "20240704": 31.97, "20240705": 31.25, "20240706": 30.85, "20240707": 31.56, "20240708": 30.15, "20240709": 31.61, "20240710": 33.02, "20240711": 34.04, "20240712": 31.67, "20240713": 28.75, "20240714": 26.68, "20240715": 28.44, "20240716": 30.43, "20240717": 30.48, "20240718": 29.58, "20240719": 27.53, "20240720": 29.72, "20240721": 32.14, "20240722": 31.54, "20240723": 32.45, "20240724": 33.76, "20240725": 33.73, "20240726": 30.41, "20240727": 31.4, "20240728": 30.84, "20240729": 27.36, "20240730": 27.79, "20240731": 29.82, "20240801": 32.17, "20240802": 31.44, "20240803": 29.96, "20240804": 32.33, "20240805": 32.79, "20240806": 32.72, "20240807": 34.01, "20240808": 35.09, "20240809": 32.15, "20240810": 32.23, "20240811": 31.82, "20240812": 32.34, "20240813": 33.29, "20240814": 31.56, "20240815": 31.99, "20240816": 28.18, "20240817": 26.27, "20240818": 25.4, "20240819": 25.51, "20240820": 26.7, "20240821": 27.98, "20240822": 26.75, "20240823": 29.64, "20240824": 27.99, "20240825": 26.07, "20240826": 26.03, "20240827": 26.04, "20240828": 24.44, "20240829": 23.63, "20240830": 24.94, "20240831": 26.87, "20240901": 25.3, "20240902": 21.83, "20240903": 20.77, "20240904": 22.63, "20240905": 24.05, "20240906": 19.53, "20240907": 17.48, "20240908": 17.13, "20240909": 18.93, "20240910": 20.86, "20240911": 21.16, "20240912": 22.69, "20240913": 21.99, "20240914": 19.03, "20240915": 18.52}, "T2M_MAX": {"20240415": 24.82, "20240416": 26.77, "20240417": 27.38, "20240418": 28.93, "20240419": 30.03, "20240420": 30.93, "20240421": 31.65, "20240422": 32.66, "20240423": 31.86, "20240424": 29.89, "20240425": 26.98, "20240426": 27.46, "20240427": 22.56, "20240428": 22.17, "20240429": 25.49, "20240430": 27.87, "20240501": 30.23, "20240502": 32.08, "20240503": 31.71, "20240504": 32.52, "20240505": 22.93, "20240506": 31.65, "20240507": 29.79, "20240508": 29.93, "20240509": 26.83, "20240510": 23.32, "20240511": 27.3, "20240512": 30.5, "20240513": 34.02, "20240514": 28.87, "20240515": 29.1, "20240516": 30.58, "20240517": 28.92, "20240518": 19.0, "20240519": 18.84, "20240520": 23.01, "20240521": 25.89, "20240522": 29.09, "20240523": 30.19, "20240524": 27.5, "20240525": 22.01, "20240526": 25.76, "20240527": 29.45, "20240528": 31.42, "20240529": 28.33, "20240530": 31.16, "20240531": 34.06, "20240601": 36.08, "20240602": 34.56, "20240603": 33.9, "20240604": 34.9, "20240605": 35.32, "20240606": 36.97, "20240607": 39.2, "20240608": 40.5, "20240609": 41.01, "20240610": 40.39, "20240611": 40.38, "20240612": 39.36, "20240613": 37.9, "20240614": 35.26, "20240615": 38.19, "20240616": 36.89, "20240617": 40.5, "20240618": 42.38, "20240619": 41.26, "20240620": 40.31, "20240621": 42.51, "20240622": 39.13, "20240623": 33.8, "20240624": 33.74, "20240625": 37.37, "20240626": 40.39, "20240627": 41.33, "20240628": 32.46, "20240629": 36.26, "20240630": 34.12, "20240701": 31.55, "20240702": 33.96, "20240703": 37.49, "20240704": 40.14, "20240705": 38.45, "20240706": 38.52, "20240707": 39.48, "20240708": 37.43, "20240709": 38.93, "20240710": 40.44, "20240711": 42.22, "20240712": 37.42, "20240713": 34.18, "20240714": 32.21, "20240715": 34.71, "20240716": 37.55, "20240717": 37.22, "20240718": 36.19, "20240719": 34.0, "20240720": 37.02, "20240721": 40.15, "20240722": 38.36, "20240723": 40.25, "20240724": 41.64, "20240725": 42.25, "20240726": 37.2, "20240727": 39.28, "20240728": 37.75, "20240729": 33.09, "20240730": 35.16, "20240731": 38.23, "20240801": 41.48, "20240802": 38.27, "20240803": 37.38, "20240804": 39.74, "20240805": 40.59, "20240806": 40.54, "20240807": 42.04, "20240808": 43.84, "20240809": 38.4, "20240810": 39.18, "20240811": 38.31, "20240812": 39.7, "20240813": 40.68, "20240814": 37.66, "20240815": 39.87, "20240816": 35.03, "20240817": 32.74, "20240818": 32.36, "20240819": 33.64, "20240820": 35.06, "20240821": 35.89, "20240822": 34.81, "20240823": 36.77, "20240824": 36.3, "20240825": 33.46, "20240826": 32.83, "20240827": 33.39, "20240828": 30.8, "20240829": 31.16, "20240830": 33.68, "20240831": 35.47, "20240901": 32.11, "20240902": 29.02, "20240903": 29.73, "20240904": 32.32, "20240905": 32.22, "20240906": 25.0, "20240907": 24.22, "20240908": 25.08, "20240909": 26.93, "20240910": 30.27, "20240911": 29.2, "20240912": 31.16, "20240913": 28.99, "20240914": 25.85, "20240915": 24.58}, "T2M_MIN": {"20240415": 9.14, "20240416": 11.94, "20240417": 11.8, "20240418": 11.77, "20240419": 14.62, "20240420": 14.76, "20240421": 17.74, "20240422": 19.68, "20240423": 17.15, "20240424": 18.35, "20240425": 13.83, "20240426": 13.34, "20240427": 11.52, "20240428": 7.48, "20240429": 7.69, "20240430": 9.94, "20240501": 12.75, "20240502": 14.17, "20240503": 17.07, "20240504": 14.74, "20240505": 14.84, "20240506": 14.04, "20240507": 18.99, "20240508": 19.52, "20240509": 14.96, "20240510": 13.45, "20240511": 10.0, "20240512": 13.68, "20240513": 18.31, "20240514": 18.94, "20240515": 16.98, "20240516": 17.69, "20240517": 18.3, "20240518": 12.96, "20240519": 10.69, "20240520": 9.63, "20240521": 11.18, "20240522": 13.58, "20240523": 15.3, "20240524": 16.92, "20240525": 9.17, "20240526": 7.01, "20240527": 10.61, "20240528": 16.3, "20240529": 13.53, "20240530": 11.97, "20240531": 14.46, "20240601": 16.44, "20240602": 18.64, "20240603": 21.04, "20240604": 19.58, "20240605": 17.34, "20240606": 18.22, "20240607": 22.46, "20240608": 24.68, "20240609": 23.78, "20240610": 26.11, "20240611": 24.73, "20240612": 24.68, "20240613": 24.67, "20240614": 23.86, "20240615": 21.65, "20240616": 24.05, "20240617": 23.65, "20240618": 24.21, "20240619": 27.29, "20240620": 24.91, "20240621": 25.56, "20240622": 26.12, "20240623": 23.85, "20240624": 21.55, "20240625": 21.9, "20240626": 23.67, "20240627": 22.1, "20240628": 18.59, "20240629": 19.92, "20240630": 21.17, "20240701": 18.67, "20240702": 17.89, "20240703": 21.47, "20240704": 22.36, "20240705": 23.59, "20240706": 21.21, "20240707": 23.57, "20240708": 21.15, "20240709": 22.95, "20240710": 24.13, "20240711": 25.52, "20240712": 26.2, "20240713": 22.86, "20240714": 20.5, "20240715": 21.28, "20240716": 21.8, "20240717": 23.37, "20240718": 21.97, "20240719": 20.8, "20240720": 20.89, "20240721": 23.1, "20240722": 25.2, "20240723": 23.57, "20240724": 25.8, "20240725": 27.51, "20240726": 23.79, "20240727": 23.17, "20240728": 24.07, "20240729": 22.36, "20240730": 20.78, "20240731": 20.74, "20240801": 21.44, "20240802": 24.82, "20240803": 21.95, "20240804": 25.11, "20240805": 25.34, "20240806": 24.22, "20240807": 25.37, "20240808": 25.78, "20240809": 26.67, "20240810": 24.1, "20240811": 24.46, "20240812": 25.38, "20240813": 25.35, "20240814": 26.11, "20240815": 24.31, "20240816": 20.59, "20240817": 21.15, "20240818": 18.54, "20240819": 17.18, "20240820": 17.85, "20240821": 20.17, "20240822": 18.6, "20240823": 22.0, "20240824": 20.62, "20240825": 18.34, "20240826": 19.03, "20240827": 18.48, "20240828": 18.97, "20240829": 16.11, "20240830": 16.05, "20240831": 17.91, "20240901": 19.62, "20240902": 15.71, "20240903": 12.65, "20240904": 12.73, "20240905": 16.97, "20240906": 14.21, "20240907": 11.34, "20240908": 9.25, "20240909": 11.14, "20240910": 11.64, "20240911": 14.16, "20240912": 14.37, "20240913": 15.85, "20240914": 12.92, "20240915": 12.27}, "RH2M": {"20240415": 48.03, "20240416": 35.8, "20240417": 34.17, "20240418": 34.6, "20240419": 35.43, "20240420": 33.53, "20240421": 25.78, "20240422": 25.14, "20240423": 27.84, "20240424": 36.77, "20240425": 39.87, "20240426": 47.6, "20240427": 29.93, "20240428": 19.64, "20240429": 23.44, "20240430": 18.41, "20240501": 22.21, "20240502": 21.11, "20240503": 24.47, "20240504": 35.41, "20240505": 52.64, "20240506": 38.63, "20240507": 37.6, "20240508": 36.77, "20240509": 40.92, "20240510": 38.46, "20240511": 28.11, "20240512": 27.18, "20240513": 31.11, "20240514": 57.57, "20240515": 53.4, "20240516": 42.77, "20240517": 58.35, "20240518": 65.8, "20240519": 59.61, "20240520": 44.32, "20240521": 36.46, "20240522": 31.37, "20240523": 38.2, "20240524": 43.76, "20240525": 44.22, "20240526": 33.02, "20240527": 29.01, "20240528": 32.17, "20240529": 19.97, "20240530": 21.19, "20240531": 19.94, "20240601": 18.49, "20240602": 23.79, "20240603": 31.07, "20240604": 20.76, "20240605": 15.92, "20240606": 17.44, "20240607": 22.53, "20240608": 19.91, "20240609": 25.08, "20240610": 26.4, "20240611": 26.96, "20240612": 19.7, "20240613": 19.28, "20240614": 20.9, "20240615": 24.4, "20240616": 27.8, "20240617": 19.35, "20240618": 24.35, "20240619": 21.91, "20240620": 20.18, "20240621": 22.23, "20240622": 30.23, "20240623": 32.9, "20240624": 26.55, "20240625": 23.51, "20240626": 22.21, "20240627": 28.92, "20240628": 37.29, "20240629": 25.44, "20240630": 27.09, "20240701": 26.62, "20240702": 27.75, "20240703": 25.61, "20240704": 22.45, "20240705": 25.3, "20240706": 24.99, "20240707": 36.8, "20240708": 35.78, "20240709": 31.99, "20240710": 27.67, "20240711": 26.5, "20240712": 27.39, "20240713": 24.85, "20240714": 37.01, "20240715": 32.76, "20240716": 29.62, "20240717": 34.33, "20240718": 40.86, "20240719": 51.95, "20240720": 37.85, "20240721": 32.67, "20240722": 35.5, "20240723": 32.77, "20240724": 30.72, "20240725": 31.28, "20240726": 33.83, "20240727": 27.86, "20240728": 31.19, "20240729": 33.78, "20240730": 32.21, "20240731": 23.47, "20240801": 21.33, "20240802": 28.3, "20240803": 29.46, "20240804": 26.0, "20240805": 24.51, "20240806": 23.52, "20240807": 21.92, "20240808": 21.3, "20240809": 32.21, "20240810": 29.35, "20240811": 28.72, "20240812": 29.41, "20240813": 29.38, "20240814": 33.47, "20240815": 30.7, "20240816": 29.17, "20240817": 34.15, "20240818": 25.99, "20240819": 26.51, "20240820": 27.6, "20240821": 29.34, "20240822": 28.74, "20240823": 19.93, "20240824": 26.37, "20240825": 27.72, "20240826": 22.94, "20240827": 24.39, "20240828": 33.66, "20240829": 30.83, "20240830": 25.37, "20240831": 24.13, "20240901": 29.41, "20240902": 23.25, "20240903": 21.03, "20240904": 18.2, "20240905": 24.21, "20240906": 29.26, "20240907": 35.03, "20240908": 37.66, "20240909": 51.62, "20240910": 26.57, "20240911": 24.64, "20240912": 23.94, "20240913": 24.93, "20240914": 24.19, "20240915": 28.39}, "WS2M": {"20240415": 2.32, "20240416": 2.15, "20240417": 2.2, "20240418": 4.45, "20240419": 5.01, "20240420": 3.46, "20240421": 1.65, "20240422": 1.6, "20240423": 3.54, "20240424": 4.29, "20240425": 4.1, "20240426": 2.68, "20240427": 5.66, "20240428": 4.35, "20240429": 3.26, "20240430": 1.4, "20240501": 2.8, "20240502": 2.88, "20240503": 2.54, "20240504": 3.02, "20240505": 2.39, "20240506": 2.19, "20240507": 4.01, "20240508": 4.3, "20240509": 4.16, "20240510": 2.62, "20240511": 1.59, "20240512": 4.6, "20240513": 3.92, "20240514": 3.24, "20240515": 1.33, "20240516": 1.06, "20240517": 2.89, "20240518": 6.49, "20240519": 5.25, "20240520": 1.75, "20240521": 1.44, "20240522": 3.09, "20240523": 4.57, "20240524": 3.31, "20240525": 5.19, "20240526": 3.46, "20240527": 4.19, "20240528": 4.86, "20240529": 3.83, "20240530": 3.27, "20240531": 3.26, "20240601": 3.43, "20240602": 3.39, "20240603": 2.26, "20240604": 2.64, "20240605": 3.07, "20240606": 2.28, "20240607": 1.47, "20240608": 1.77, "20240609": 3.04, "20240610": 3.73, "20240611": 4.26, "20240612": 4.71, "20240613": 3.67, "20240614": 2.78, "20240615": 2.73, "20240616": 1.62, "20240617": 2.6, "20240618": 3.62, "20240619": 4.42, "20240620": 3.74, "20240621": 1.96, "20240622": 3.75, "20240623": 3.76, "20240624": 3.18, "20240625": 1.15, "20240626": 2.25, "20240627": 4.39, "20240628": 3.99, "20240629": 2.11, "20240630": 3.89, "20240701": 3.63, "20240702": 1.6, "20240703": 2.6, "20240704": 2.89, "20240705": 3.59, "20240706": 3.09, "20240707": 3.53, "20240708": 3.21, "20240709": 2.57, "20240710": 2.56, "20240711": 2.78, "20240712": 3.76, "20240713": 3.86, "20240714": 4.19, "20240715": 3.81, "20240716": 3.19, "20240717": 3.51, "20240718": 2.84, "20240719": 2.37, "20240720": 1.29, "20240721": 1.57, "20240722": 2.35, "20240723": 1.23, "20240724": 1.61, "20240725": 2.91, "20240726": 2.81, "20240727": 3.47, "20240728": 4.5, "20240729": 3.81, "20240730": 2.73, "20240731": 2.81, "20240801": 2.46, "20240802": 3.43, "20240803": 2.85, "20240804": 2.46, "20240805": 2.78, "20240806": 2.61, "20240807": 2.31, "20240808": 2.44, "20240809": 3.71, "20240810": 1.23, "20240811": 2.31, "20240812": 1.81, "20240813": 1.9, "20240814": 2.7, "20240815": 3.25, "20240816": 2.01, "20240817": 2.68, "20240818": 2.15, "20240819": 1.83, "20240820": 2.1, "20240821": 2.34, "20240822": 2.2, "20240823": 0.92, "20240824": 3.38, "20240825": 3.63, "20240826": 3.17, "20240827": 2.42, "20240828": 4.03, "20240829": 3.52, "20240830": 3.0, "20240831": 3.35, "20240901": 4.23, "20240902": 4.78, "20240903": 3.53, "20240904": 2.51, "20240905": 4.06, "20240906": 4.35, "20240907": 3.37, "20240908": 2.53, "20240909": 2.5, "20240910": 2.39, "20240911": 2.63, "20240912": 3.06, "20240913": 4.58, "20240914": 3.63, "20240915": 2.34}, "ALLSKY_SFC_SW_DWN": {"20240415": 18.97, "20240416": 23.31, "20240417": 24.66, "20240418": 24.67, "20240419": 25.17, "20240420": 24.94, "20240421": 22.22, "20240422": 23.71, "20240423": 22.58, "20240424": 14.31, "20240425": 23.34, "20240426": 25.04, "20240427": 27.09, "20240428": 28.4, "20240429": 27.27, "20240430": 26.86, "20240501": 25.09, "20240502": 25.34, "20240503": 23.49, "20240504": 18.64, "20240505": 18.44, "20240506": 25.0, "20240507": 9.31, "20240508": 22.3, "20240509": 23.67, "20240510": 19.89, "20240511": 28.23, "20240512": 23.95, "20240513": 14.83, "20240514": 17.2, "20240515": 20.28, "20240516": 17.66, "20240517": 20.22, "20240518": 18.13, "20240519": 18.54, "20240520": 23.32, "20240521": 21.71, "20240522": 25.45, "20240523": 18.74, "20240524": 20.66, "20240525": 27.82, "20240526": 26.77, "20240527": 27.26, "20240528": 28.21, "20240529": 29.79, "20240530": 30.37, "20240531": 29.66, "20240601": 28.36, "20240602": 20.26, "20240603": 20.94, "20240604": 27.78, "20240605": 30.16, "20240606": 29.23, "20240607": 27.34, "20240608": 28.31, "20240609": 27.04, "20240610": 26.17, "20240611": 26.68, "20240612": 22.95, "20240613": 26.01, "20240614": 28.96, "20240615": 23.17, "20240616": 18.61, "20240617": 28.88, "20240618": 28.35, "20240619": 28.43, "20240620": 29.14, "20240621": 24.81, "20240622": 25.52, "20240623": 25.25, "20240624": 28.67, "20240625": 28.47, "20240626": 28.1, "20240627": 17.84, "20240628": 29.2, "20240629": 27.08, "20240630": 28.12, "20240701": 29.46, "20240702": 30.13, "20240703": 28.7, "20240704": 28.55, "20240705": 28.25, "20240706": 28.93, "20240707": 25.65, "20240708": 27.73, "20240709": 28.12, "20240710": 28.09, "20240711": 20.94, "20240712": 25.62, "20240713": 26.68, "20240714": 22.4, "20240715": 27.21, "20240716": 26.96, "20240717": 26.48, "20240718": 25.94, "20240719": 27.21, "20240720": 27.28, "20240721": 26.71, "20240722": 16.7, "20240723": 24.51, "20240724": 25.09, "20240725": 23.93, "20240726": 25.81, "20240727": 22.93, "20240728": 25.06, "20240729": 12.92, "20240730": 23.57, "20240731": 28.16, "20240801": 26.35, "20240802": 24.83, "20240803": 24.36, "20240804": 23.64, "20240805": 23.5, "20240806": 25.58, "20240807": 24.48, "20240808": 20.56, "20240809": 24.17, "20240810": 25.1, "20240811": 21.26, "20240812": 18.25, "20240813": 11.89, "20240814": 18.73, "20240815": 20.88, "20240816": 24.13, "20240817": 21.91, "20240818": 24.62, "20240819": 24.66, "20240820": 24.9, "20240821": 24.08, "20240822": 24.22, "20240823": 23.5, "20240824": 22.76, "20240825": 23.49, "20240826": 21.57, "20240827": 22.32, "20240828": 23.26, "20240829": 23.95, "20240830": 24.11, "20240831": 23.63, "20240901": 22.84, "20240902": 23.68, "20240903": 24.08, "20240904": 22.49, "20240905": 19.79, "20240906": 20.76, "20240907": 22.41, "20240908": 21.98, "20240909": 21.84, "20240910": 21.97, "20240911": 19.09, "20240912": 21.04, "20240913": 20.82, "20240914": 20.49, "20240915": 18.56}, "PRECTOTCORR": {"20240415": 0.0, "20240416": 0.0, "20240417": 0.0, "20240418": 0.0, "20240419": 0.0, "20240420": 0.0, "20240421": 0.0, "20240422": 0.0, "20240423": 0.0, "20240424": 0.0, "20240425": 0.0, "20240426": 0.0, "20240427": 0.0, "20240428": 0.0, "20240429": 0.0, "20240430": 0.0, "20240501": 0.0, "20240502": 0.0, "20240503": 0.0, "20240504": 0.09, "20240505": 0.3, "20240506": 0.0, "20240507": 0.62, "20240508": 0.1, "20240509": 0.01, "20240510": 0.43, "20240511": 0.0, "20240512": 0.0, "20240513": 0.0, "20240514": 0.27, "20240515": 0.03, "20240516": 1.74, "20240517": 18.89, "20240518": 5.25, "20240519": 0.04, "20240520": 0.0, "20240521": 0.0, "20240522": 0.0, "20240523": 0.02, "20240524": 0.06, "20240525": 0.0, "20240526": 0.0, "20240527": 0.0, "20240528": 0.0, "20240529": 0.0, "20240530": 0.0, "20240531": 0.0, "20240601": 0.0, "20240602": 0.0, "20240603": 0.01, "20240604": 0.0, "20240605": 0.0, "20240606": 0.0, "20240607": 0.0, "20240608": 0.0, "20240609": 0.0, "20240610": 0.0, "20240611": 0.0, "20240612": 0.0, "20240613": 0.0, "20240614": 0.0, "20240615": 0.0, "20240616": 0.0, "20240617": 0.0, "20240618": 0.0, "20240619": 0.0, "20240620": 0.0, "20240621": 0.01, "20240622": 0.07, "20240623": 0.07, "20240624": 0.0, "20240625": 0.0, "20240626": 0.0, "20240627": 0.0, "20240628": 0.0, "20240629": 0.05, "20240630": 0.0, "20240701": 0.0, "20240702": 0.0, "20240703": 0.0, "20240704": 0.0, "20240705": 0.0, "20240706": 0.0, "20240707": 0.17, "20240708": 0.06, "20240709": 0.0, "20240710": 0.0, "20240711": 0.0, "20240712": 0.0, "20240713": 0.0, "20240714": 1.21, "20240715": 0.02, "20240716": 0.0, "20240717": 0.0, "20240718": 0.05, "20240719": 62.19, "20240720": 0.0, "20240721": 0.0, "20240722": 0.0, "20240723": 0.0, "20240724": 0.0, "20240725": 0.0, "20240726": 0.0, "20240727": 0.0, "20240728": 0.0, "20240729": 0.0, "20240730": 0.0, "20240731": 0.0, "20240801": 0.0, "20240802": 0.0, "20240803": 0.0, "20240804": 0.0, "20240805": 0.0, "20240806": 0.0, "20240807": 0.0, "20240808": 0.0, "20240809": 0.0, "20240810": 0.0, "20240811": 0.0, "20240812": 0.0, "20240813": 0.55, "20240814": 0.0, "20240815": 0.0, "20240816": 0.06, "20240817": 0.9, "20240818": 0.0, "20240819": 0.0, "20240820": 0.0, "20240821": 0.0, "20240822": 0.0, "20240823": 0.0, "20240824": 0.0, "20240825": 0.0, "20240826": 0.0, "20240827": 0.0, "20240828": 0.0, "20240829": 0.0, "20240830": 0.0, "20240831": 0.0, "20240901": 0.0, "20240902": 0.0, "20240903": 0.0, "20240904": 0.0, "20240905": 0.0, "20240906": 0.0, "20240907": 0.0, "20240908": 0.0, "20240909": 0.0, "20240910": 0.0, "20240911": 0.0, "20240912": 0.0, "20240913": 0.0, "20240914": 0.0, "20240915": 0.0}}}, "header": {"title": "NASA/POWER Source Native Resolution Daily Data", "api": {"version": "v2.9.4", "name": "POWER Daily API"}, "sources": ["SYN1DEG", "MERRA2", "POWER"], "fill_value": -999.0, "time_standard": "LST", "start": "20240415", "end": "20240915"}, "messages": [], "parameters": {"T2M": {"units": "C", "longname": "Temperature at 2 Meters"}, "T2M_MAX": {"units": "C", "longname": "Temperature at 2 Meters Maximum"}, "T2M_MIN": {"units": "C", "longname": "Temperature at 2 Meters Minimum"}, "RH2M": {"units": "%", "longname": "Relative Humidity at 2 Meters"}, "WS2M": {"units": "m/s", "longname": "Wind Speed at 2 Meters"}, "ALLSKY_SFC_SW_DWN": {"units": "MJ/m^2/day", "longname": "All Sky Surface Shortwave Downward Irradiance"}, "PRECTOTCORR": {"units": "mm/day", "longname": "Precipitation Corrected"}}, "times": {"data": 0.462, "process": 0.02}}

==> anc/data/raw/soilgrids_z1.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.58, 41.555]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 301}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 299}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 308}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 306}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 305}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 164}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 171}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 180}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 193}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 191}}]}]}, "query_time_s": 3.1770498752593994}

==> anc/data/raw/soilgrids_z10.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.474, 41.478]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 289}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 290}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 298}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 296}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 296}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 164}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 176}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 184}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 198}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 195}}]}]}, "query_time_s": 5.2970664501190186}

==> anc/data/raw/soilgrids_z11.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.46, 41.47]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 288}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 285}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 292}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 291}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 292}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 165}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 176}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 187}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 199}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 195}}]}]}, "query_time_s": 4.963568687438965}

==> anc/data/raw/soilgrids_z12.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.446, 41.462]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 284}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 282}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 290}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 294}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 295}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 170}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 181}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 191}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 204}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 203}}]}]}, "query_time_s": 4.797057867050171}

==> anc/data/raw/soilgrids_z13.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.432, 41.454]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 287}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 287}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 294}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 293}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 293}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 173}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 182}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 193}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 201}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 202}}]}]}, "query_time_s": 6.292844533920288}

==> anc/data/raw/soilgrids_z14.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.418, 41.446]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 285}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 288}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 294}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 293}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 295}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 173}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 182}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 191}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 203}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 203}}]}]}, "query_time_s": 5.432789087295532}

==> anc/data/raw/soilgrids_z15.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.404, 41.438]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 276}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 276}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 285}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 287}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 287}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 169}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 177}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 187}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 200}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 198}}]}]}, "query_time_s": 3.7946548461914062}

==> anc/data/raw/soilgrids_z16.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.39, 41.435]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 297}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 296}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 301}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 304}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 304}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 165}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 174}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 184}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 203}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 202}}]}]}, "query_time_s": 5.1415855884552}

==> anc/data/raw/soilgrids_z17.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.376, 41.422]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 277}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 278}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 284}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 285}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 287}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 164}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 175}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 178}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 196}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 196}}]}]}, "query_time_s": 5.4685893058776855}

==> anc/data/raw/soilgrids_z18.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.362, 41.414]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 288}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 288}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 295}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 296}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 297}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 166}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 177}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 184}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 199}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 197}}]}]}, "query_time_s": 5.413482189178467}

==> anc/data/raw/soilgrids_z19.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.348, 41.406]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 283}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 281}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 289}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 291}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 289}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 164}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 174}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 185}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 197}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 195}}]}]}, "query_time_s": 4.599308490753174}

==> anc/data/raw/soilgrids_z2.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.650000000000006, 41.57]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 286}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 285}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 293}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 294}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 292}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 175}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 180}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 192}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 189}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 185}}]}]}, "query_time_s": 2.9544572830200195}

==> anc/data/raw/soilgrids_z20.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.339, 41.398]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 294}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 292}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 300}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 301}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 301}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 165}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 173}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 185}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 197}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 195}}]}]}, "query_time_s": 3.616284132003784}

==> anc/data/raw/soilgrids_z21.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.32, 41.39]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 293}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 296}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 302}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 302}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 300}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 161}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 172}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 182}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 197}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 200}}]}]}, "query_time_s": 4.931474924087524}

==> anc/data/raw/soilgrids_z22.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.306, 41.382]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 283}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 281}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 287}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 291}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 291}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 171}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 183}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 194}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 198}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 203}}]}]}, "query_time_s": 3.9429144859313965}

==> anc/data/raw/soilgrids_z23.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.292, 41.374]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 292}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 290}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 296}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 296}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 299}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 170}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 181}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 188}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 197}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 199}}]}]}, "query_time_s": 4.686782121658325}

==> anc/data/raw/soilgrids_z24.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.278, 41.366]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 297}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 295}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 304}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 306}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 309}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 167}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 173}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 181}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 195}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 196}}]}]}, "query_time_s": 4.546722412109375}

==> anc/data/raw/soilgrids_z3.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.66, 41.59]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 275}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 278}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 285}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 287}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 289}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 176}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 184}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 187}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 195}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 193}}]}]}, "query_time_s": 2.841827154159546}

==> anc/data/raw/soilgrids_z4.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.558, 41.526]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 291}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 289}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 297}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 298}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 298}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 162}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 177}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 185}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 193}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 192}}]}]}, "query_time_s": 4.503206729888916}

==> anc/data/raw/soilgrids_z5.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.544, 41.518]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 286}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 286}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 287}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 290}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 291}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 160}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 171}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 178}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 193}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 193}}]}]}, "query_time_s": 5.358211278915405}

==> anc/data/raw/soilgrids_z6.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.53, 41.515]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 289}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 287}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 291}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 290}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 289}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 164}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 173}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 184}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 195}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 190}}]}]}, "query_time_s": 4.706859350204468}

==> anc/data/raw/soilgrids_z7.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.516, 41.497]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 283}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 280}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 287}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 287}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 288}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 158}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 169}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 174}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 198}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 192}}]}]}, "query_time_s": 5.290363788604736}

==> anc/data/raw/soilgrids_z8.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.502, 41.494]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 284}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 284}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 291}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 290}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 290}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 161}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 167}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 173}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 195}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 192}}]}]}, "query_time_s": 4.612538814544678}

==> anc/data/raw/soilgrids_z9.json <==
{"type": "Feature", "geometry": {"type": "Point", "coordinates": [60.48, 41.478]}, "properties": {"layers": [{"name": "wv0033", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 288}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 291}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 300}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 297}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 298}}]}, {"name": "wv1500", "unit_measure": {"d_factor": 10, "mapped_units": "(10-2 cm\u00b3/cm\u00b3)*10", "target_units": "10-2 cm\u00b3/cm\u00b3", "uncertainty_unit": ""}, "depths": [{"range": {"top_depth": 0, "bottom_depth": 5, "unit_depth": "cm"}, "label": "0-5cm", "values": {"mean": 165}}, {"range": {"top_depth": 5, "bottom_depth": 15, "unit_depth": "cm"}, "label": "5-15cm", "values": {"mean": 174}}, {"range": {"top_depth": 15, "bottom_depth": 30, "unit_depth": "cm"}, "label": "15-30cm", "values": {"mean": 182}}, {"range": {"top_depth": 30, "bottom_depth": 60, "unit_depth": "cm"}, "label": "30-60cm", "values": {"mean": 199}}, {"range": {"top_depth": 60, "bottom_depth": 100, "unit_depth": "cm"}, "label": "60-100cm", "values": {"mean": 196}}]}]}, "query_time_s": 4.557843923568726}

==> anc/data/site.json <==
{
  "region": "Khorezm province, Uzbekistan (lower Amu Darya)",
  "zones": [
    {
      "id": 1,
      "lat": 41.55,
      "lon": 60.6,
      "soil_lat": 41.555,
      "soil_lon": 60.58
    },
    {
      "id": 2,
      "lat": 41.57,
      "lon": 60.63,
      "soil_lat": 41.57,
      "soil_lon": 60.650000000000006
    },
    {
      "id": 3,
      "lat": 41.59,
      "lon": 60.66,
      "soil_lat": 41.59,
      "soil_lon": 60.66
    }
  ],
  "elevation_m": 100.0,
  "season": [
    "20240415",
    "20240915"
  ],
  "sowing_date": "2024-04-15",
  "crop": "cotton",
  "adjacency": [
    [
      1,
      2
    ],
    [
      2,
      3
    ]
  ],
  "sources": {
    "weather": "NASA POWER daily point API (MERRA-2), community=AG",
    "soil": "ISRIC SoilGrids 2.0 REST API, wv0033/wv1500, 0-100cm weighted",
    "kc": "FAO-56 Allen et al. 1998, cotton, Tables 11-12",
    "capillary_rise": "Forkutsa et al. 2009 Irrig Sci 27, Khorezm measurements"
  }
}

==> anc/data/soil.json <==
{
  "1": {
    "wv0033": 30.5,
    "wv1500": 18.66,
    "lon": 60.58,
    "lat": 41.555
  },
  "2": {
    "wv0033": 29.18,
    "wv1500": 18.62,
    "lon": 60.650000000000006,
    "lat": 41.57
  },
  "3": {
    "wv0033": 28.6,
    "wv1500": 19.09,
    "lon": 60.66,
    "lat": 41.59
  }
}

==> anc/data/soil_scaling.json <==
{
  "1": {
    "wv0033": 30.5,
    "wv1500": 18.66,
    "lon": 60.6,
    "lat": 41.55,
    "nudged": false,
    "synthetic": false
  },
  "2": {
    "wv0033": 29.18,
    "wv1500": 18.62,
    "lon": 60.63,
    "lat": 41.57,
    "nudged": false,
    "synthetic": false
  },
  "3": {
    "wv0033": 28.6,
    "wv1500": 19.09,
    "lon": 60.66,
    "lat": 41.59,
    "nudged": false,
    "synthetic": false
  },
  "4": {
    "wv0033": 29.66,
    "wv1500": 18.825,
    "lat": 41.526,
    "lon": 60.558,
    "nudged": false,
    "synthetic": false
  },
  "5": {
    "wv0033": 28.935,
    "wv1500": 18.69,
    "lat": 41.518,
    "lon": 60.544,
    "nudged": false,
    "synthetic": false
  },
  "6": {
    "wv0033": 28.94,
    "wv1500": 18.76,
    "lat": 41.515,
    "lon": 60.53,
    "nudged": true,
    "synthetic": false
  },
  "7": {
    "wv0033": 28.65,
    "wv1500": 18.71,
    "lat": 41.497,
    "lon": 60.516,
    "nudged": true,
    "synthetic": false
  },
  "8": {
    "wv0033": 28.925,
    "wv1500": 18.6,
    "lat": 41.494,
    "lon": 60.502,
    "nudged": false,
    "synthetic": false
  },
  "9": {
    "wv0033": 29.68,
    "wv1500": 19.105,
    "lat": 41.478,
    "lon": 60.48,
    "nudged": true,
    "synthetic": false
  },
  "10": {
    "wv0033": 29.535,
    "wv1500": 19.08,
    "lat": 41.478,
    "lon": 60.474,
    "nudged": false,
    "synthetic": false
  },
  "11": {
    "wv0033": 29.08,
    "wv1500": 19.16,
    "lat": 41.47,
    "lon": 60.46,
    "nudged": false,
    "synthetic": false
  },
  "12": {
    "wv0033": 29.21,
    "wv1500": 19.765,
    "lat": 41.462,
    "lon": 60.446,
    "nudged": false,
    "synthetic": false
  },
  "13": {
    "wv0033": 29.225,
    "wv1500": 19.69,
    "lat": 41.454,
    "lon": 60.432,
    "nudged": false,
    "synthetic": false
  },
  "14": {
    "wv0033": 29.305,
    "wv1500": 19.76,
    "lat": 41.446,
    "lon": 60.418,
    "nudged": false,
    "synthetic": false
  },
  "15": {
    "wv0033": 28.505,
    "wv1500": 19.34,
    "lat": 41.438,
    "lon": 60.404,
    "nudged": false,
    "synthetic": false
  },
  "16": {
    "wv0033": 30.24,
    "wv1500": 19.495,
    "lat": 41.435,
    "lon": 60.39,
    "nudged": true,
    "synthetic": false
  },
  "17": {
    "wv0033": 28.455,
    "wv1500": 18.96,
    "lat": 41.422,
    "lon": 60.376,
    "nudged": false,
    "synthetic": false
  },
  "18": {
    "wv0033": 29.505,
    "wv1500": 19.21,
    "lat": 41.414,
    "lon": 60.362,
    "nudged": false,
    "synthetic": false
  },
  "19": {
    "wv0033": 28.85,
    "wv1500": 19.045,
    "lat": 41.406,
    "lon": 60.348,
    "nudged": false,
    "synthetic": false
  },
  "20": {
    "wv0033": 29.96,
    "wv1500": 19.04,
    "lat": 41.398,
    "lon": 60.339,
    "nudged": true,
    "synthetic": false
  },
  "21": {
    "wv0033": 30.015,
    "wv1500": 19.165,
    "lat": 41.39,
    "lon": 60.32,
    "nudged": false,
    "synthetic": false
  },
  "22": {
    "wv0033": 28.9,
    "wv1500": 19.655,
    "lat": 41.382,
    "lon": 60.306,
    "nudged": false,
    "synthetic": false
  },
  "23": {
    "wv0033": 29.64,
    "wv1500": 19.35,
    "lat": 41.374,
    "lon": 60.292,
    "nudged": false,
    "synthetic": false
  },
  "24": {
    "wv0033": 30.535,
    "wv1500": 18.97,
    "lat": 41.366,
    "lon": 60.278,
    "nudged": false,
    "synthetic": false
  }
}

==> anc/data/weather_z1.csv <==
,T2M,T2M_MAX,T2M_MIN,RH2M,WS2M,ALLSKY_SFC_SW_DWN,PRECTOTCORR,ET0,DAS,Kc,ETc,P_eff
2024-04-15,17.39,24.82,9.14,48.03,2.32,18.97,0.0,4.318874232020052,0,0.35,1.5116059812070182,0.0
2024-04-16,19.31,26.77,11.94,35.8,2.15,23.31,0.0,5.300545169738754,1,0.35,1.8551908094085638,0.0
2024-04-17,19.88,27.38,11.8,34.17,2.2,24.66,0.0,5.571209375721343,2,0.35,1.9499232815024699,0.0
2024-04-18,20.72,28.93,11.77,34.6,4.45,24.67,0.0,7.3667680004952745,3,0.35,2.578368800173346,0.0
2024-04-19,22.36,30.03,14.62,35.43,5.01,25.17,0.0,8.075454167421784,4,0.35,2.826408958597624,0.0
2024-04-20,23.18,30.93,14.76,33.53,3.46,24.94,0.0,7.266210783086032,5,0.35,2.543173774080111,0.0
2024-04-21,25.23,31.65,17.74,25.78,1.65,22.22,0.0,5.666464170638671,6,0.35,1.9832624597235347,0.0
2024-04-22,25.51,32.66,19.68,25.14,1.6,23.71,0.0,5.982910140252642,7,0.35,2.0940185490884247,0.0
2024-04-23,24.72,31.86,17.15,27.84,3.54,22.58,0.0,7.727636361029756,8,0.35,2.7046727263604144,0.0
2024-04-24,23.8,29.89,18.35,36.77,4.29,14.31,0.0,6.868783669832828,9,0.35,2.4040742844414895,0.0
2024-04-25,20.41,26.98,13.83,39.87,4.1,23.34,0.0,6.60769838593543,10,0.35,2.3126944350774004,0.0
2024-04-26,20.48,27.46,13.34,47.6,2.68,25.04,0.0,5.642717216687025,11,0.35,1.9749510258404586,0.0
2024-04-27,16.94,22.56,11.52,29.93,5.66,27.09,0.0,7.352465696724456,12,0.35,2.5733629938535594,0.0
2024-04-28,14.93,22.17,7.48,19.64,4.35,28.4,0.0,7.06263595695114,13,0.35,2.4719225849328987,0.0
2024-04-29,16.88,25.49,7.69,23.44,3.26,27.27,0.0,6.694769498654436,14,0.35,2.3431693245290526,0.0
2024-04-30,19.85,27.87,9.94,18.41,1.4,26.86,0.0,5.414182189358318,15,0.35,1.894963766275411,0.0
2024-05-01,22.22,30.23,12.75,22.21,2.8,25.09,0.0,7.112197361916291,16,0.35,2.4892690766707015,0.0
2024-05-02,23.47,32.08,14.17,21.11,2.88,25.34,0.0,7.6341888317169895,17,0.35,2.671966091100946,0.0
2024-05-03,24.32,31.71,17.07,24.47,2.54,23.49,0.0,7.047011585442917,18,0.35,2.4664540549050207,0.0
2024-05-04,23.19,32.52,14.74,35.41,3.02,18.64,0.09,6.637587794405,19,0.35,2.32315572804175,0.072
2024-05-05,18.81,22.93,14.84,52.64,2.39,18.44,0.3,4.353584721430649,20,0.35,1.523754652500727,0.24
2024-05-06,23.62,31.65,14.04,38.63,2.19,25.0,0.0,6.228855599681081,21,0.35,2.1800994598883783,0.0
2024-05-07,24.98,29.79,18.99,37.6,4.01,9.31,0.62,6.108709451893909,22,0.35,2.138048308162868,0.496
2024-05-08,24.73,29.93,19.52,36.77,4.3,22.3,0.1,7.73084614047075,23,0.35,2.7057961491647626,0.08000000000000002
2024-05-09,20.75,26.83,14.96,40.92,4.16,23.67,0.01,6.756764678769504,24,0.35,2.3648676375693265,0.008
2024-05-10,18.62,23.32,13.45,38.46,2.62,19.89,0.43,5.14005864702933,25,0.35,1.7990205264602654,0.34400000000000003
2024-05-11,19.49,27.3,10.0,28.11,1.59,28.23,0.0,5.681654420420391,26,0.35,1.9885790471471367,0.0
2024-05-12,22.8,30.5,13.68,27.18,4.6,23.95,0.0,8.46537776406268,27,0.35,2.962882217421938,0.0
2024-05-13,25.8,34.02,18.31,31.11,3.92,14.83,0.0,7.764362232356604,28,0.35,2.7175267813248114,0.0
2024-05-14,23.41,28.87,18.94,57.57,3.24,17.2,0.27,5.153744698204176,29,0.35,1.8038106443714614,0.21600000000000003
2024-05-15,22.83,29.1,16.98,53.4,1.33,20.28,0.03,4.551641631409857,30,0.35,1.5930745709934497,0.024
2024-05-16,24.85,30.58,17.69,42.77,1.06,17.66,1.74,4.317943159128037,31,0.3666,1.582957962136338,1.3920000000000001
2024-05-17,22.97,28.92,18.3,58.35,2.89,20.22,18.89,5.283644973341492,32,0.3832,2.0246927537844597,15.112000000000002
2024-05-18,16.73,19.0,12.96,65.8,6.49,18.13,5.25,4.158703935823246,33,0.3998,1.6626498335421336,4.2
2024-05-19,14.56,18.84,10.69,59.61,5.25,18.54,0.04,4.269998644647037,34,0.4164,1.7780274356310264,0.032
2024-05-20,17.25,23.01,9.63,44.32,1.75,23.32,0.0,4.611461615127349,35,0.43299999999999994,1.996762879350142,0.0
2024-05-21,19.3,25.89,11.18,36.46,1.44,21.71,0.0,4.719124551386076,36,0.4496,2.1217183983031798,0.0
2024-05-22,22.08,29.09,13.58,31.37,3.09,25.45,0.0,7.0325569988268235,37,0.46619999999999995,3.278578072853065,0.0
2024-05-23,22.59,30.19,15.3,38.2,4.57,18.74,0.02,7.350621844432483,38,0.4828,3.548880226492003,0.016
2024-05-24,21.86,27.5,16.92,43.76,3.31,20.66,0.06,6.11626026560458,39,0.49939999999999996,3.054460376642927,0.048
2024-05-25,17.03,22.01,9.17,44.22,5.19,27.82,0.0,6.174922140258249,40,0.516,3.1862598243732565,0.0
2024-05-26,17.05,25.76,7.01,33.02,3.46,26.77,0.0,6.528287305518683,41,0.5326,3.4769658189192505,0.0
2024-05-27,21.11,29.45,10.61,29.01,4.19,27.26,0.0,8.035165919543596,42,0.5491999999999999,4.412913123013342,0.0
2024-05-28,23.81,31.42,16.3,32.17,4.86,28.21,0.0,9.143071548761895,43,0.5658,5.17314988228948,0.0
2024-05-29,21.05,28.33,13.53,19.97,3.83,29.79,0.0,8.492222590093924,44,0.5824,4.945870436470702,0.0
2024-05-30,22.28,31.16,11.97,21.19,3.27,30.37,0.0,8.410623496981072,45,0.599,5.037963474691662,0.0
2024-05-31,24.98,34.06,14.46,19.94,3.26,29.66,0.0,9.018490674318956,46,0.6155999999999999,5.551782859110749,0.0
2024-06-01,26.93,36.08,16.44,18.49,3.43,28.36,0.0,9.610096711952758,47,0.6322,6.075503141296534,0.0
2024-06-02,27.72,34.56,18.64,23.79,3.39,20.26,0.0,8.221505012024467,48,0.6488,5.334112451801475,0.0
2024-06-03,27.68,33.9,21.04,31.07,2.26,20.94,0.01,6.775882946353298,49,0.6654,4.508672512503485,0.008
2024-06-04,27.48,34.9,19.58,20.76,2.64,27.78,0.0,8.439202476666166,50,0.6819999999999999,5.755536089086324,0.0
2024-06-05,27.06,35.32,17.34,15.92,3.07,30.16,0.0,9.333044559321976,51,0.6986,6.5200649291423325,0.0
2024-06-06,28.86,36.97,18.22,17.44,2.28,29.23,0.0,8.366724046971074,52,0.7152,5.9838810383937115,0.0
2024-06-07,31.62,39.2,22.46,22.53,1.47,27.34,0.0,7.255013846522226,53,0.7318,5.309219132884965,0.0
2024-06-08,33.06,40.5,24.68,19.91,1.77,28.31,0.0,8.097391828346952,54,0.7484,6.060088044334859,0.0
2024-06-09,33.01,41.01,23.78,25.08,3.04,27.04,0.0,9.757807084588963,55,0.7649999999999999,7.464722419710556,0.0
2024-06-10,33.22,40.39,26.11,26.4,3.73,26.17,0.0,10.554657202634882,56,0.7816,8.249520069579424,0.0
2024-06-11,32.85,40.38,24.73,26.96,4.26,26.68,0.0,11.099054300026289,57,0.7982,8.859265142280984,0.0
2024-06-12,32.25,39.36,24.68,19.7,4.71,22.95,0.0,11.592740082967783,58,0.8148,9.44576461960215,0.0
2024-06-13,31.32,37.9,24.67,19.28,3.67,26.01,0.0,10.376321965365895,59,0.8313999999999999,8.626874082005203,0.0
2024-06-14,29.42,35.26,23.86,20.9,2.78,28.96,0.0,9.029743075763113,60,0.848,7.65722212824712,0.0
2024-06-15,30.85,38.19,21.65,24.4,2.73,23.17,0.0,8.392294536287256,61,0.8646,7.255977856073962,0.0
2024-06-16,31.24,36.89,24.05,27.8,1.62,18.61,0.0,6.126407027654971,62,0.8812,5.39858987276956,0.0
2024-06-17,32.88,40.5,23.65,19.35,2.6,28.88,0.0,9.45277176614404,63,0.8977999999999999,8.486698491644118,0.0
2024-06-18,34.5,42.38,24.21,24.35,3.62,28.35,0.0,10.898850182854025,64,0.9144,9.96590860720172,0.0
2024-06-19,34.65,41.26,27.29,21.91,4.42,28.43,0.0,12.134345946305961,65,0.9309999999999999,11.29707607601085,0.0
2024-06-20,33.08,40.31,24.91,20.18,3.74,29.14,0.0,11.126942710567699,66,0.9476,10.543890912533952,0.0
2024-06-21,34.85,42.51,25.56,22.23,1.96,24.81,0.01,8.176346115606597,67,0.9642,7.8836329246678805,0.008
2024-06-22,32.68,39.13,26.12,30.23,3.75,25.52,0.07,10.030669213410528,68,0.9808,9.838080364513045,0.05600000000000001
2024-06-23,28.85,33.8,23.85,32.9,3.76,25.25,0.07,8.869985008744221,69,0.9974,8.846923047721486,0.05600000000000001
2024-06-24,27.53,33.74,21.55,26.55,3.18,28.67,0.0,8.891293514416507,70,1.0139999999999998,9.015771623618337,0.0
2024-06-25,30.19,37.37,21.9,23.51,1.15,28.47,0.0,6.723967104552803,71,1.0306,6.929720497952118,0.0
2024-06-26,32.96,40.39,23.67,22.21,2.25,28.1,0.0,8.72636540652267,72,1.0472000000000001,9.13824985371054,0.0
2024-06-27,31.74,41.33,22.1,28.92,4.39,17.84,0.0,10.227804404003248,73,1.0638,10.880338324978656,0.0
2024-06-28,25.46,32.46,18.59,37.29,3.99,29.2,0.0,8.66452606014252,74,1.0804,9.36115395537798,0.0
2024-06-29,28.57,36.26,19.92,25.44,2.11,27.08,0.05,7.7292668089960195,75,1.097,8.479005689468632,0.04000000000000001
2024-06-30,27.86,34.12,21.17,27.09,3.89,28.12,0.0,9.509497456192614,76,1.1136,10.589776367216094,0.0
2024-07-01,25.16,31.55,18.67,26.62,3.63,29.46,0.0,8.856708259481083,77,1.1301999999999999,10.00985167486552,0.0
2024-07-02,26.47,33.96,17.89,27.75,1.6,30.13,0.0,7.050908889283262,78,1.1467999999999998,8.085982314230044,0.0
2024-07-03,29.77,37.49,21.47,25.61,2.6,28.7,0.0,8.764262423304801,79,1.1633999999999998,10.196342903272804,0.0
2024-07-04,31.97,40.14,22.36,22.45,2.89,28.55,0.0,9.631815398410989,80,1.18,11.365542170124966,0.0
2024-07-05,31.25,38.45,23.59,25.3,3.59,28.25,0.0,10.177542161229933,81,1.18,12.00949975025132,0.0
2024-07-06,30.85,38.52,21.21,24.99,3.09,28.93,0.0,9.48952024558402,82,1.18,11.197633889789142,0.0
2024-07-07,31.56,39.48,23.57,36.8,3.53,25.65,0.17,9.309749932119944,83,1.18,10.985504919901533,0.136
2024-07-08,30.15,37.43,21.15,35.78,3.21,27.73,0.06,8.792416583071613,84,1.18,10.375051568024503,0.048
2024-07-09,31.61,38.93,22.95,31.99,2.57,28.12,0.0,8.633695812766252,85,1.18,10.187761059064178,0.0
2024-07-10,33.02,40.44,24.13,27.67,2.56,28.09,0.0,9.009419934932192,86,1.18,10.631115523219986,0.0
2024-07-11,34.04,42.22,25.52,26.5,2.78,20.94,0.0,8.813812626278148,87,1.18,10.400298899008215,0.0
2024-07-12,31.67,37.42,26.2,27.39,3.76,25.62,0.0,9.937855299535071,88,1.18,11.726669253451384,0.0
2024-07-13,28.75,34.18,22.86,24.85,3.86,26.68,0.0,9.526768421506825,89,1.18,11.241586737378052,0.0
2024-07-14,26.68,32.21,20.5,37.01,4.19,22.4,1.21,8.108649155390854,90,1.18,9.568206003361206,0.968
2024-07-15,28.44,34.71,21.28,32.76,3.81,27.21,0.02,9.026207491084902,91,1.18,10.650924839480183,0.016
2024-07-16,30.43,37.55,21.8,29.62,3.19,26.96,0.0,9.005897153792146,92,1.18,10.626958641474731,0.0
2024-07-17,30.48,37.22,23.37,34.33,3.51,26.48,0.0,9.105869249543465,93,1.18,10.744925714461289,0.0
2024-07-18,29.58,36.19,21.97,40.86,2.84,25.94,0.05,7.816158679536598,94,1.18,9.223067241853185,0.04000000000000001
2024-07-19,27.53,34.0,20.8,51.95,2.37,27.21,62.19,6.837675634196338,95,1.18,8.06845724835168,49.752
2024-07-20,29.72,37.02,20.89,37.85,1.29,27.28,0.0,6.531208303566326,96,1.18,7.706825798208264,0.0
2024-07-21,32.14,40.15,23.1,32.67,1.57,26.71,0.0,7.255843959938609,97,1.18,8.561895872727558,0.0
2024-07-22,31.54,38.36,25.2,35.5,2.35,16.7,0.0,6.752377068921445,98,1.18,7.967804941327304,0.0
2024-07-23,32.45,40.25,23.57,32.77,1.23,24.51,0.0,6.471824535035034,99,1.18,7.6367529513413395,0.0
2024-07-24,33.76,41.64,25.8,30.72,1.61,25.09,0.0,7.356001277663103,100,1.18,8.680081507642461,0.0
2024-07-25,33.73,42.25,27.51,31.28,2.91,23.93,0.0,9.324895856255466,101,1.18,11.00337711038145,0.0
2024-07-26,30.41,37.2,23.79,33.83,2.81,25.81,0.0,8.306503455253004,102,1.18,9.801674077198545,0.0
2024-07-27,31.4,39.28,23.17,27.86,3.47,22.93,0.0,9.303469406030958,103,1.18,10.97809389911653,0.0
2024-07-28,30.84,37.75,24.07,31.19,4.5,25.06,0.0,10.231254522193252,104,1.18,12.072880336188037,0.0
2024-07-29,27.36,33.09,22.36,33.78,3.81,12.92,0.0,7.279830468565845,105,1.18,8.590199952907698,0.0
2024-07-30,27.79,35.16,20.78,32.21,2.73,23.57,0.0,7.6072424923219595,106,1.18,8.976546140939911,0.0
2024-07-31,29.82,38.23,20.74,23.47,2.81,28.16,0.0,8.951258877051067,107,1.18,10.562485474920258,0.0
2024-08-01,32.17,41.48,21.44,21.33,2.46,26.35,0.0,8.788128592780804,108,1.18,10.369991739481348,0.0
2024-08-02,31.44,38.27,24.82,28.3,3.43,24.83,0.0,9.331359040561653,109,1.18,11.011003667862749,0.0
2024-08-03,29.96,37.38,21.95,29.46,2.85,24.36,0.0,8.225809939860564,110,1.18,9.706455729035465,0.0
2024-08-04,32.33,39.74,25.11,26.0,2.46,23.64,0.0,8.225963186140094,111,1.18,9.70663655964531,0.0
2024-08-05,32.79,40.59,25.34,24.51,2.78,23.5,0.0,8.859175520843579,112,1.18,10.453827114595422,0.0
2024-08-06,32.72,40.54,24.22,23.52,2.61,25.58,0.0,8.759967142205461,113,1.18,10.336761227802445,0.0
2024-08-07,34.01,42.04,25.37,21.92,2.31,24.48,0.0,8.439376566823043,114,1.18,9.95846434885119,0.0
2024-08-08,35.09,43.84,25.78,21.3,2.44,20.56,0.0,8.47359288092136,115,1.18,9.998839599487205,0.0
2024-08-09,32.15,38.4,26.67,32.21,3.71,24.17,0.0,9.432149875695393,116,1.18,11.129936853320563,0.0
2024-08-10,32.23,39.18,24.1,29.35,1.23,25.1,0.0,6.306395695104978,117,1.18,7.441546920223874,0.0
2024-08-11,31.82,38.31,24.46,28.72,2.31,21.26,0.0,7.317741853943592,118,1.18,8.634935387653439,0.0
2024-08-12,32.34,39.7,25.38,29.41,1.81,18.25,0.0,6.438897256269666,119,1.18,7.597898762398205,0.0
2024-08-13,33.29,40.68,25.35,29.38,1.9,11.89,0.55,5.8231121779320825,120,1.18,6.871272369959857,0.44000000000000006
2024-08-14,31.56,37.66,26.11,33.47,2.7,18.73,0.0,7.359208673756974,121,1.18,8.683866235033229,0.0
2024-08-15,31.99,39.87,24.31,30.7,3.25,20.88,0.0,8.63581883343643,122,1.18,10.190266223454987,0.0
2024-08-16,28.18,35.03,20.59,29.17,2.01,24.13,0.06,6.692198564931879,123,1.18,7.896794306619618,0.048
2024-08-17,26.27,32.74,21.15,34.15,2.68,21.91,0.9,6.872853431798362,124,1.18,8.109967049522066,0.7200000000000001
2024-08-18,25.4,32.36,18.54,25.99,2.15,24.62,0.0,6.624126936941288,125,1.18,7.816469785590719,0.0
2024-08-19,25.51,33.64,17.18,26.51,1.83,24.66,0.0,6.301627371304748,126,1.18,7.435920298139602,0.0
2024-08-20,26.7,35.06,17.85,27.6,2.1,24.9,0.0,6.80247445903512,127,1.18,8.026919861661442,0.0
2024-08-21,27.98,35.89,20.17,29.34,2.34,24.08,0.0,7.145474322883765,128,1.18,8.431659701002843,0.0
2024-08-22,26.75,34.81,18.6,28.74,2.2,24.22,0.0,6.801849055045315,129,1.18,8.026181884953472,0.0
2024-08-23,29.64,36.77,22.0,19.93,0.92,23.5,0.0,5.140844793124241,130,1.18,6.066196855886605,0.0
2024-08-24,27.99,36.3,20.62,26.37,3.38,22.76,0.0,8.484278129701883,131,1.18,10.01144819304822,0.0
2024-08-25,26.07,33.46,18.34,27.72,3.63,23.49,0.0,8.087517223024692,132,1.18,9.543270323169136,0.0
2024-08-26,26.03,32.83,19.03,22.94,3.17,21.57,0.0,7.609650614326357,133,1.18,8.9793877249051,0.0
2024-08-27,26.04,33.39,18.48,24.39,2.42,22.32,0.0,6.766781153424377,134,1.18,7.984801761040765,0.0
2024-08-28,24.44,30.8,18.97,33.66,4.03,23.26,0.0,7.696713175898719,135,1.18,9.082121547560487,0.0
2024-08-29,23.63,31.16,16.11,30.83,3.52,23.95,0.0,7.349866168309883,136,1.18,8.672842078605662,0.0
2024-08-30,24.94,33.68,16.05,25.37,3.0,24.11,0.0,7.487204408654158,137,1.18,8.834901202211906,0.0
2024-08-31,26.87,35.47,17.91,24.13,3.35,23.63,0.0,8.21643150879826,138,1.18,9.695389180381946,0.0
2024-09-01,25.3,32.11,19.62,29.41,4.23,22.84,0.0,8.312075781764422,139,1.18,9.808249422482017,0.0
2024-09-02,21.83,29.02,15.71,23.25,4.78,23.68,0.0,8.419813824981901,140,1.18,9.935380313478642,0.0
2024-09-03,20.77,29.73,12.65,21.03,3.53,24.08,0.0,7.454606483888857,141,1.1694545454545453,8.71782343715875,0.0
2024-09-04,22.63,32.32,12.73,18.2,2.51,22.49,0.0,6.685464558933613,142,1.1589090909090909,7.7478456542986995,0.0
2024-09-05,24.05,32.22,16.97,24.21,4.06,19.79,0.0,8.108613443563577,143,1.1483636363636363,9.311636819917736,0.0
2024-09-06,19.53,25.0,14.21,29.26,4.35,20.76,0.0,6.664001064076503,144,1.1378181818181818,7.582421574361955,0.0
2024-09-07,17.48,24.22,11.34,35.03,3.37,22.41,0.0,5.580543774209757,145,1.1272727272727272,6.290794800018271,0.0
2024-09-08,17.13,25.08,9.25,37.66,2.53,21.98,0.0,4.897016383855177,146,1.1167272727272728,5.468631750843363,0.0
2024-09-09,18.93,26.93,11.14,51.62,2.5,21.84,0.0,4.62359254723996,147,1.1061818181818182,5.114534010437803,0.0
2024-09-10,20.86,30.27,11.64,26.57,2.39,21.97,0.0,5.833272222939069,148,1.0956363636363635,6.3911451664419685,0.0
2024-09-11,21.16,29.2,14.16,24.64,2.63,19.09,0.0,5.911155007038278,149,1.085090909090909,6.414140560364444,0.0
2024-09-12,22.69,31.16,14.37,23.94,3.06,21.04,0.0,6.736575051427122,150,1.0745454545454545,7.238756100715325,0.0
2024-09-13,21.99,28.99,15.85,24.93,4.58,20.82,0.0,7.793509051403353,151,1.064,8.292293630693168,0.0
2024-09-14,19.03,25.85,12.92,24.19,3.63,20.49,0.0,6.360672301241699,152,1.0534545454545454,6.7006791478898915,0.0
2024-09-15,18.52,24.58,12.27,28.39,2.34,18.56,0.0,4.76106389871946,153,1.0429090909090908,4.965356822373603,0.0


==> anc/data/weather_z2.csv <==
,T2M,T2M_MAX,T2M_MIN,RH2M,WS2M,ALLSKY_SFC_SW_DWN,PRECTOTCORR,ET0,DAS,Kc,ETc,P_eff
2024-04-15,17.39,24.82,9.14,48.03,2.32,18.97,0.0,4.318645386284155,0,0.35,1.5115258851994542,0.0
2024-04-16,19.31,26.77,11.94,35.8,2.15,23.31,0.0,5.300230368362089,1,0.35,1.8550806289267312,0.0
2024-04-17,19.88,27.38,11.8,34.17,2.2,24.66,0.0,5.570882105627056,2,0.35,1.9498087369694694,0.0
2024-04-18,20.72,28.93,11.77,34.6,4.45,24.67,0.0,7.366501714838542,3,0.35,2.5782756001934892,0.0
2024-04-19,22.36,30.03,14.62,35.43,5.01,25.17,0.0,8.07519493194048,4,0.35,2.826318226179168,0.0
2024-04-20,23.18,30.93,14.76,33.53,3.46,24.94,0.0,7.265926508905094,5,0.35,2.5430742781167828,0.0
2024-04-21,25.23,31.65,17.74,25.78,1.65,22.22,0.0,5.6661481031468375,6,0.35,1.983151836101393,0.0
2024-04-22,25.51,32.66,19.68,25.14,1.6,23.71,0.0,5.982582328931264,7,0.35,2.0939038151259424,0.0
2024-04-23,24.72,31.86,17.15,27.84,3.54,22.58,0.0,7.727387198931835,8,0.35,2.704585519626142,0.0
2024-04-24,23.8,29.89,18.35,36.77,4.29,14.31,0.0,6.868654646016989,9,0.35,2.4040291261059457,0.0
2024-04-25,20.41,26.98,13.83,39.87,4.1,23.34,0.0,6.607511843261579,10,0.35,2.312629145141553,0.0
2024-04-26,20.48,27.46,13.34,47.6,2.68,25.04,0.0,5.642517636695927,11,0.35,1.9748811728435742,0.0
2024-04-27,16.94,22.56,11.52,29.93,5.66,27.09,0.0,7.3522890540017105,12,0.35,2.5733011689005987,0.0
2024-04-28,14.93,22.17,7.48,19.64,4.35,28.4,0.0,7.06263595695114,13,0.35,2.4719225849328987,0.0
2024-04-29,16.88,25.49,7.69,23.44,3.26,27.27,0.0,6.694565468386171,14,0.35,2.3430979139351598,0.0
2024-04-30,19.85,27.87,9.94,18.41,1.4,26.86,0.0,5.413924033304685,15,0.35,1.8948734116566397,0.0
2024-05-01,22.22,30.23,12.75,22.21,2.8,25.09,0.0,7.111989717478804,16,0.35,2.489196401117581,0.0
2024-05-02,23.47,32.08,14.17,21.11,2.88,25.34,0.0,7.633982210284778,17,0.35,2.671893773599672,0.0
2024-05-03,24.32,31.71,17.07,24.47,2.54,23.49,0.0,7.046827453500689,18,0.35,2.466389608725241,0.0
2024-05-04,23.19,32.52,14.74,35.41,3.02,18.64,0.09,6.637473129726631,19,0.35,2.3231155954043206,0.072
2024-05-05,18.81,22.93,14.84,52.64,2.39,18.44,0.3,4.353490049876127,20,0.35,1.5237215174566443,0.24
2024-05-06,23.62,31.65,14.04,38.63,2.19,25.0,0.0,6.228710124276278,21,0.35,2.180048543496697,0.0
2024-05-07,24.98,29.79,18.99,37.6,4.01,9.31,0.62,6.108661929804407,22,0.35,2.1380316754315425,0.496
2024-05-08,24.73,29.93,19.52,36.77,4.3,22.3,0.1,7.730740208777059,23,0.35,2.7057590730719703,0.08000000000000002
2024-05-09,20.75,26.83,14.96,40.92,4.16,23.67,0.01,6.756668627275047,24,0.35,2.3648340195462665,0.008
2024-05-10,18.62,23.32,13.45,38.46,2.62,19.89,0.43,5.139973665943622,25,0.35,1.7989907830802676,0.34400000000000003
2024-05-11,19.49,27.3,10.0,28.11,1.59,28.23,0.0,5.681517876427114,26,0.35,1.98853125674949,0.0
2024-05-12,22.8,30.5,13.68,27.18,4.6,23.95,0.0,8.465284092786266,27,0.35,2.962849432475193,0.0
2024-05-13,25.8,34.02,18.31,31.11,3.92,14.83,0.0,7.764304901587917,28,0.35,2.717506715555771,0.0
2024-05-14,23.41,28.87,18.94,57.57,3.24,17.2,0.27,5.153696206307269,29,0.35,1.803793672207544,0.21600000000000003
2024-05-15,22.83,29.1,16.98,53.4,1.33,20.28,0.03,4.551576962333733,30,0.35,1.5930519368168066,0.024
2024-05-16,24.85,30.58,17.69,42.77,1.06,17.66,1.74,4.3178820504962925,31,0.3666,1.5829355597119408,1.3920000000000001
2024-05-17,22.97,28.92,18.3,58.35,2.89,20.22,18.89,5.283597933301355,32,0.3832,2.024674728041079,15.112000000000002
2024-05-18,16.73,19.0,12.96,65.8,6.49,18.13,5.25,4.158676454628018,33,0.3998,1.6626388465602815,4.2
2024-05-19,14.56,18.84,10.69,59.61,5.25,18.54,0.04,4.2699710103624104,34,0.4164,1.7780159287149078,0.032
2024-05-20,17.25,23.01,9.63,44.32,1.75,23.32,0.0,4.611410624121473,35,0.43299999999999994,1.9967408002445974,0.0
2024-05-21,19.3,25.89,11.18,36.46,1.44,21.71,0.0,4.719075082042299,36,0.4496,2.121696156886218,0.0
2024-05-22,22.08,29.09,13.58,31.37,3.09,25.45,0.0,7.032506126755458,37,0.46619999999999995,3.278554356293394,0.0
2024-05-23,22.59,30.19,15.3,38.2,4.57,18.74,0.02,7.3505930006604245,38,0.4828,3.5488663007188532,0.016
2024-05-24,21.86,27.5,16.92,43.76,3.31,20.66,0.06,6.116230313369729,39,0.49939999999999996,3.0544454184968424,0.048
2024-05-25,17.03,22.01,9.17,44.22,5.19,27.82,0.0,6.174893394643673,40,0.516,3.1862449916361353,0.0
2024-05-26,17.05,25.76,7.01,33.02,3.46,26.77,0.0,6.528257035086672,41,0.5326,3.476949696887161,0.0
2024-05-27,21.11,29.45,10.61,29.01,4.19,27.26,0.0,8.035136071607877,42,0.5491999999999999,4.412896730527045,0.0
2024-05-28,23.81,31.42,16.3,32.17,4.86,28.21,0.0,9.143044700550078,43,0.5658,5.173134691571234,0.0
2024-05-29,21.05,28.33,13.53,19.97,3.83,29.79,0.0,8.492194096227443,44,0.5824,4.9458538416428635,0.0
2024-05-30,22.28,31.16,11.97,21.19,3.27,30.37,0.0,8.410597239210494,45,0.599,5.037947746287085,0.0
2024-05-31,24.98,34.06,14.46,19.94,3.26,29.66,0.0,9.01846730663557,46,0.6155999999999999,5.551768473964856,0.0
2024-06-01,26.93,36.08,16.44,18.49,3.43,28.36,0.0,9.61007734924528,47,0.6322,6.075490900192866,0.0
2024-06-02,27.72,34.56,18.64,23.79,3.39,20.26,0.0,8.221494415559086,48,0.6488,5.334105576814735,0.0
2024-06-03,27.68,33.9,21.04,31.07,2.26,20.94,0.01,6.775874728750737,49,0.6654,4.50866704451074,0.008
2024-06-04,27.48,34.9,19.58,20.76,2.64,27.78,0.0,8.439193824702288,50,0.6819999999999999,5.75553018844696,0.0
2024-06-05,27.06,35.32,17.34,15.92,3.07,30.16,0.0,9.333038529398877,51,0.6986,6.5200607166380555,0.0
2024-06-06,28.86,36.97,18.22,17.44,2.28,29.23,0.0,8.366721344822652,52,0.7152,5.98387910581716,0.0
2024-06-07,31.62,39.2,22.46,22.53,1.47,27.34,0.0,7.255014358120621,53,0.7318,5.309219507272671,0.0
2024-06-08,33.06,40.5,24.68,19.91,1.77,28.31,0.0,8.097395404431909,54,0.7484,6.060090720676841,0.0
2024-06-09,33.01,41.01,23.78,25.08,3.04,27.04,0.0,9.757812205526443,55,0.7649999999999999,7.464726337227728,0.0
2024-06-10,33.22,40.39,26.11,26.4,3.73,26.17,0.0,10.554663759362013,56,0.7816,8.249525194317348,0.0
2024-06-11,32.85,40.38,24.73,26.96,4.26,26.68,0.0,11.099062376969217,57,0.7982,8.85927158929683,0.0
2024-06-12,32.25,39.36,24.68,19.7,4.71,22.95,0.0,11.592749210994553,58,0.8148,9.445772057118361,0.0
2024-06-13,31.32,37.9,24.67,19.28,3.67,26.01,0.0,10.376334368908129,59,0.8313999999999999,8.626884394310217,0.0
2024-06-14,29.42,35.26,23.86,20.9,2.78,28.96,0.0,9.029758399855613,60,0.848,7.65723512307756,0.0
2024-06-15,30.85,38.19,21.65,24.4,2.73,23.17,0.0,8.392307196386524,61,0.8646,7.255988801995788,0.0
2024-06-16,31.24,36.89,24.05,27.8,1.62,18.61,0.0,6.126418110367205,62,0.8812,5.398599638855581,0.0
2024-06-17,32.88,40.5,23.65,19.35,2.6,28.88,0.0,9.452791244975844,63,0.8977999999999999,8.486715979739312,0.0
2024-06-18,34.5,42.38,24.21,24.35,3.62,28.35,0.0,10.898867321415123,64,0.9144,9.965924278701989,0.0
2024-06-19,34.65,41.26,27.29,21.91,4.42,28.43,0.0,12.134363726575307,65,0.9309999999999999,11.297092629441611,0.0
2024-06-20,33.08,40.31,24.91,20.18,3.74,29.14,0.0,11.126961989708875,66,0.9476,10.543909181448129,0.0
2024-06-21,34.85,42.51,25.56,22.23,1.96,24.81,0.01,8.176363492862372,67,0.9642,7.883649679817898,0.008
2024-06-22,32.68,39.13,26.12,30.23,3.75,25.52,0.07,10.030683005453847,68,0.9808,9.838093891749134,0.05600000000000001
2024-06-23,28.85,33.8,23.85,32.9,3.76,25.25,0.07,8.869997648598124,69,0.9974,8.84693565471177,0.05600000000000001
2024-06-24,27.53,33.74,21.55,26.55,3.18,28.67,0.0,8.891308740339207,70,1.0139999999999998,9.015787062703954,0.0
2024-06-25,30.19,37.37,21.9,23.51,1.15,28.47,0.0,6.7239844732580485,71,1.0306,6.929738398139745,0.0
2024-06-26,32.96,40.39,23.67,22.21,2.25,28.1,0.0,8.726380797854635,72,1.0472000000000001,9.138265971513375,0.0
2024-06-27,31.74,41.33,22.1,28.92,4.39,17.84,0.0,10.22781119434112,73,1.0638,10.880345548540085,0.0
2024-06-28,25.46,32.46,18.59,37.29,3.99,29.2,0.0,8.664534745093885,74,1.0804,9.361163338599434,0.0
2024-06-29,28.57,36.26,19.92,25.44,2.11,27.08,0.05,7.7292760500874795,75,1.097,8.479015826945965,0.04000000000000001
2024-06-30,27.86,34.12,21.17,27.09,3.89,28.12,0.0,9.509504119636773,76,1.1136,10.58978378762751,0.0
2024-07-01,25.16,31.55,18.67,26.62,3.63,29.46,0.0,8.856713150596836,77,1.1301999999999999,10.009857202804543,0.0
2024-07-02,26.47,33.96,17.89,27.75,1.6,30.13,0.0,7.050912119802887,78,1.1467999999999998,8.08598601898995,0.0
2024-07-03,29.77,37.49,21.47,25.61,2.6,28.7,0.0,8.764262879463438,79,1.1633999999999998,10.196343433967762,0.0
2024-07-04,31.97,40.14,22.36,22.45,2.89,28.55,0.0,9.63181294515435,80,1.18,11.365539275282131,0.0
2024-07-05,31.25,38.45,23.59,25.3,3.59,28.25,0.0,10.177537075456677,81,1.18,12.009493749038878,0.0
2024-07-06,30.85,38.52,21.21,24.99,3.09,28.93,0.0,9.489511661207498,82,1.18,11.197623760224847,0.0
2024-07-07,31.56,39.48,23.57,36.8,3.53,25.65,0.17,9.309741427176258,83,1.18,10.985494884067984,0.136
2024-07-08,30.15,37.43,21.15,35.78,3.21,27.73,0.06,8.792403955759553,84,1.18,10.375036667796273,0.048
2024-07-09,31.61,38.93,22.95,31.99,2.57,28.12,0.0,8.633678233565622,85,1.18,10.187740315607433,0.0
2024-07-10,33.02,40.44,24.13,27.67,2.56,28.09,0.0,9.009397056619687,86,1.18,10.63108852681123,0.0
2024-07-11,34.04,42.22,25.52,26.5,2.78,20.94,0.0,8.81379246253983,87,1.18,10.400275105796998,0.0
2024-07-12,31.67,37.42,26.2,27.39,3.76,25.62,0.0,9.937828221231202,88,1.18,11.726637301052818,0.0
2024-07-13,28.75,34.18,22.86,24.85,3.86,26.68,0.0,9.52673579618511,89,1.18,11.241548239498428,0.0
2024-07-14,26.68,32.21,20.5,37.01,4.19,22.4,1.21,8.10862382261977,90,1.18,9.568176110691327,0.968
2024-07-15,28.44,34.71,21.28,32.76,3.81,27.21,0.02,9.026169707025439,91,1.18,10.650880254290017,0.016
2024-07-16,30.43,37.55,21.8,29.62,3.19,26.96,0.0,9.005851487332382,92,1.18,10.62690475505221,0.0
2024-07-17,30.48,37.22,23.37,34.33,3.51,26.48,0.0,9.105823918286768,93,1.18,10.744872223578387,0.0
2024-07-18,29.58,36.19,21.97,40.86,2.84,25.94,0.05,7.816112383852095,94,1.18,9.223012612945473,0.04000000000000001
2024-07-19,27.53,34.0,20.8,51.95,2.37,27.21,62.19,6.837628318726939,95,1.18,8.068401416097787,49.752
2024-07-20,29.72,37.02,20.89,37.85,1.29,27.28,0.0,6.531141504733895,96,1.18,7.706746975585996,0.0
2024-07-21,32.14,40.15,23.1,32.67,1.57,26.71,0.0,7.255769693196708,97,1.18,8.561808237972114,0.0
2024-07-22,31.54,38.36,25.2,35.5,2.35,16.7,0.0,6.752330984280132,98,1.18,7.967750561450555,0.0
2024-07-23,32.45,40.25,23.57,32.77,1.23,24.51,0.0,6.471743373112628,99,1.18,7.6366571802729,0.0
2024-07-24,33.76,41.64,25.8,30.72,1.61,25.09,0.0,7.355911748196232,100,1.18,8.679975862871553,0.0
2024-07-25,33.73,42.25,27.51,31.28,2.91,23.93,0.0,9.324813093096964,101,1.18,11.003279449854416,0.0
2024-07-26,30.41,37.2,23.79,33.83,2.81,25.81,0.0,8.306408147196924,102,1.18,9.80156161369237,0.0
2024-07-27,31.4,39.28,23.17,27.86,3.47,22.93,0.0,9.303374024722507,103,1.18,10.977981349172557,0.0
2024-07-28,30.84,37.75,24.07,31.19,4.5,25.06,0.0,10.231154706083903,104,1.18,12.072762553179004,0.0
2024-07-29,27.36,33.09,22.36,33.78,3.81,12.92,0.0,7.279776558545694,105,1.18,8.59013633908392,0.0
2024-07-30,27.79,35.16,20.78,32.21,2.73,23.57,0.0,7.607129087971125,106,1.18,8.976412323805928,0.0
2024-07-31,29.82,38.23,20.74,23.47,2.81,28.16,0.0,8.951094712482869,107,1.18,10.562291760729785,0.0
2024-08-01,32.17,41.48,21.44,21.33,2.46,26.35,0.0,8.78795428565615,108,1.18,10.369786057074258,0.0
2024-08-02,31.44,38.27,24.82,28.3,3.43,24.83,0.0,9.331211432705775,109,1.18,11.010829490592814,0.0
2024-08-03,29.96,37.38,21.95,29.46,2.85,24.36,0.0,8.225656301333954,110,1.18,9.706274435574064,0.0
2024-08-04,32.33,39.74,25.11,26.0,2.46,23.64,0.0,8.22579161391176,111,1.18,9.706434104415877,0.0
2024-08-05,32.79,40.59,25.34,24.51,2.78,23.5,0.0,8.85899470843186,112,1.18,10.453613755949593,0.0
2024-08-06,32.72,40.54,24.22,23.52,2.61,25.58,0.0,8.759754137707771,113,1.18,10.33650988249517,0.0
2024-08-07,34.01,42.04,25.37,21.92,2.31,24.48,0.0,8.439151389058479,114,1.18,9.958198639089003,0.0
2024-08-08,35.09,43.84,25.78,21.3,2.44,20.56,0.0,8.47339386488276,115,1.18,9.998604760561657,0.0
2024-08-09,32.15,38.4,26.67,32.21,3.71,24.17,0.0,9.431960813445741,116,1.18,11.129713759865973,0.0
2024-08-10,32.23,39.18,24.1,29.35,1.23,25.1,0.0,6.3061460298503595,117,1.18,7.441252315223424,0.0
2024-08-11,31.82,38.31,24.46,28.72,2.31,21.26,0.0,7.317531613436658,118,1.18,8.634687303855255,0.0
2024-08-12,32.34,39.7,25.38,29.41,1.81,18.25,0.0,6.438707313831226,119,1.18,7.597674630320846,0.0
2024-08-13,33.29,40.68,25.35,29.38,1.9,11.89,0.55,5.822983390506429,120,1.18,6.871120400797586,0.44000000000000006
2024-08-14,31.56,37.66,26.11,33.47,2.7,18.73,0.0,7.359018325969746,121,1.18,8.6836416246443,0.0
2024-08-15,31.99,39.87,24.31,30.7,3.25,20.88,0.0,8.635596934525456,122,1.18,10.190004382740037,0.0
2024-08-16,28.18,35.03,20.59,29.17,2.01,24.13,0.06,6.691904196574607,123,1.18,7.896446951958036,0.048
2024-08-17,26.27,32.74,21.15,34.15,2.68,21.91,0.9,6.8726082693349095,124,1.18,8.109677757815193,0.7200000000000001
2024-08-18,25.4,32.36,18.54,25.99,2.15,24.62,0.0,6.623800496470716,125,1.18,7.816084585835445,0.0
2024-08-19,25.51,33.64,17.18,26.51,1.83,24.66,0.0,6.301283006919189,126,1.18,7.435513948164643,0.0
2024-08-20,26.7,35.06,17.85,27.6,2.1,24.9,0.0,6.802120431047692,127,1.18,8.026502108636276,0.0
2024-08-21,27.98,35.89,20.17,29.34,2.34,24.08,0.0,7.145127254643243,128,1.18,8.431250160479026,0.0
2024-08-22,26.75,34.81,18.6,28.74,2.2,24.22,0.0,6.801483908316348,129,1.18,8.02575101181329,0.0
2024-08-23,29.64,36.77,22.0,19.93,0.92,23.5,0.0,5.140372271111582,130,1.18,6.065639279911666,0.0
2024-08-24,27.99,36.3,20.62,26.37,3.38,22.76,0.0,8.483920228712376,131,1.18,10.011025869880603,0.0
2024-08-25,26.07,33.46,18.34,27.72,3.63,23.49,0.0,8.08715338076502,132,1.18,9.542840989302723,0.0
2024-08-26,26.03,32.83,19.03,22.94,3.17,21.57,0.0,7.609269478700499,133,1.18,8.978937984866588,0.0
2024-08-27,26.04,33.39,18.48,24.39,2.42,22.32,0.0,6.766359516627229,134,1.18,7.984304229620129,0.0
2024-08-28,24.44,30.8,18.97,33.66,4.03,23.26,0.0,7.696355181689081,135,1.18,9.081699114393116,0.0
2024-08-29,23.63,31.16,16.11,30.83,3.52,23.95,0.0,7.349465527630602,136,1.18,8.67236932260411,0.0
2024-08-30,24.94,33.68,16.05,25.37,3.0,24.11,0.0,7.486735434920087,137,1.18,8.834347813205703,0.0
2024-08-31,26.87,35.47,17.91,24.13,3.35,23.63,0.0,8.21594364316466,138,1.18,9.694813498934298,0.0
2024-09-01,25.3,32.11,19.62,29.41,4.23,22.84,0.0,8.311650563890218,139,1.18,9.807747665390457,0.0
2024-09-02,21.83,29.02,15.71,23.25,4.78,23.68,0.0,8.419375409090046,140,1.18,9.934862982726253,0.0
2024-09-03,20.77,29.73,12.65,21.03,3.53,24.08,0.0,7.454253497886093,141,1.1694545454545453,8.717410636073335,0.0
2024-09-04,22.63,32.32,12.73,18.2,2.51,22.49,0.0,6.6849035257269716,142,1.1589090909090909,7.747195467815221,0.0
2024-09-05,24.05,32.22,16.97,24.21,4.06,19.79,0.0,8.108171369395112,143,1.1483636363636363,9.311129158018096,0.0
2024-09-06,19.53,25.0,14.21,29.26,4.35,20.76,0.0,6.663595741167736,144,1.1378181818181818,7.581960390586853,0.0
2024-09-07,17.48,24.22,11.34,35.03,3.37,22.41,0.0,5.580104997349366,145,1.1272727272727272,6.290300178830194,0.0
2024-09-08,17.13,25.08,9.25,37.66,2.53,21.98,0.0,4.896554680909949,146,1.1167272727272728,5.468116154572528,0.0
2024-09-09,18.93,26.93,11.14,51.62,2.5,21.84,0.0,4.623153364358589,147,1.1061818181818182,5.114048194319573,0.0
2024-09-10,20.86,30.27,11.64,26.57,2.39,21.97,0.0,5.832678631089101,148,1.0956363636363635,6.390494805625985,0.0
2024-09-11,21.16,29.2,14.16,24.64,2.63,19.09,0.0,5.910613290141123,149,1.085090909090909,6.413552748284041,0.0
2024-09-12,22.69,31.16,14.37,23.94,3.06,21.04,0.0,6.735955842956811,150,1.0745454545454545,7.238090733068136,0.0
2024-09-13,21.99,28.99,15.85,24.93,4.58,20.82,0.0,7.792951761502528,151,1.064,8.29170067423869,0.0
2024-09-14,19.03,25.85,12.92,24.19,3.63,20.49,0.0,6.360106016089046,152,1.0534545454545454,6.700082592221805,0.0
2024-09-15,18.52,24.58,12.27,28.39,2.34,18.56,0.0,4.760502157838952,153,1.0429090909090908,4.964770977702587,0.0


==> anc/data/weather_z3.csv <==
,T2M,T2M_MAX,T2M_MIN,RH2M,WS2M,ALLSKY_SFC_SW_DWN,PRECTOTCORR,ET0,DAS,Kc,ETc,P_eff
2024-04-15,17.39,24.82,9.14,48.03,2.32,18.97,0.0,4.318416306679605,0,0.35,1.5114457073378618,0.0
2024-04-16,19.31,26.77,11.94,35.8,2.15,23.31,0.0,5.299915242716834,1,0.35,1.8549703349508917,0.0
2024-04-17,19.88,27.38,11.8,34.17,2.2,24.66,0.0,5.570554495475597,2,0.35,1.9496940734164587,0.0
2024-04-18,20.72,28.93,11.77,34.6,4.45,24.67,0.0,7.366235149849604,3,0.35,2.5781823024473614,0.0
2024-04-19,22.36,30.03,14.62,35.43,5.01,25.17,0.0,8.07493542169635,4,0.35,2.8262273975937227,0.0
2024-04-20,23.18,30.93,14.76,33.53,3.46,24.94,0.0,7.265641930028115,5,0.35,2.54297467550984,0.0
2024-04-21,25.23,31.65,17.74,25.78,1.65,22.22,0.0,5.665831692757733,6,0.35,1.9830410924652064,0.0
2024-04-22,25.51,32.66,19.68,25.14,1.6,23.71,0.0,5.982254157308603,7,0.35,2.093788955058011,0.0
2024-04-23,24.72,31.86,17.15,27.84,3.54,22.58,0.0,7.727137759119225,8,0.35,2.7044982156917285,0.0
2024-04-24,23.8,29.89,18.35,36.77,4.29,14.31,0.0,6.8685254762208645,9,0.35,2.4039839166773023,0.0
2024-04-25,20.41,26.98,13.83,39.87,4.1,23.34,0.0,6.607325086121845,10,0.35,2.3125637801426455,0.0
2024-04-26,20.48,27.46,13.34,47.6,2.68,25.04,0.0,5.642317823295915,11,0.35,1.9748112381535703,0.0
2024-04-27,16.94,22.56,11.52,29.93,5.66,27.09,0.0,7.352112200901765,12,0.35,2.573239270315618,0.0
2024-04-28,14.93,22.17,7.48,19.64,4.35,28.4,0.0,7.06263595695114,13,0.35,2.4719225849328987,0.0
2024-04-29,16.88,25.49,7.69,23.44,3.26,27.27,0.0,6.694361185233366,14,0.35,2.343026414831678,0.0
2024-04-30,19.85,27.87,9.94,18.41,1.4,26.86,0.0,5.413665550233083,15,0.35,1.894782942581579,0.0
2024-05-01,22.22,30.23,12.75,22.21,2.8,25.09,0.0,7.111781803867899,16,0.35,2.4891236313537646,0.0
2024-05-02,23.47,32.08,14.17,21.11,2.88,25.34,0.0,7.633775314383506,17,0.35,2.671821360034227,0.0
2024-05-03,24.32,31.71,17.07,24.47,2.54,23.49,0.0,7.046643070565778,18,0.35,2.466325074698022,0.0
2024-05-04,23.19,32.52,14.74,35.41,3.02,18.64,0.09,6.637358304424815,19,0.35,2.323075406548685,0.072
2024-05-05,18.81,22.93,14.84,52.64,2.39,18.44,0.3,4.353395241829607,20,0.35,1.5236883346403622,0.24
2024-05-06,23.62,31.65,14.04,38.63,2.19,25.0,0.0,6.228564432661216,21,0.35,2.179997551431425,0.0
2024-05-07,24.98,29.79,18.99,37.6,4.01,9.31,0.62,6.1086143347853,22,0.35,2.138015017174855,0.496
2024-05-08,24.73,29.93,19.52,36.77,4.3,22.3,0.1,7.730634108927137,23,0.35,2.7057219381244977,0.08000000000000002
2024-05-09,20.75,26.83,14.96,40.92,4.16,23.67,0.01,6.75657241777788,24,0.35,2.3648003462222578,0.008
2024-05-10,18.62,23.32,13.45,38.46,2.62,19.89,0.43,5.1398885397164005,25,0.35,1.79896098890074,0.34400000000000003
2024-05-11,19.49,27.3,10.0,28.11,1.59,28.23,0.0,5.681381089811171,26,0.35,1.9884833814339098,0.0
2024-05-12,22.8,30.5,13.68,27.18,4.6,23.95,0.0,8.465190247975912,27,0.35,2.962816586791569,0.0
2024-05-13,25.8,34.02,18.31,31.11,3.92,14.83,0.0,7.76424745983292,28,0.35,2.717486610941522,0.0
2024-05-14,23.41,28.87,18.94,57.57,3.24,17.2,0.27,5.1536476160773015,29,0.35,1.8037766656270553,0.21600000000000003
2024-05-15,22.83,29.1,16.98,53.4,1.33,20.28,0.03,4.55151215554024,30,0.35,1.5930292544390838,0.024
2024-05-16,24.85,30.58,17.69,42.77,1.06,17.66,1.74,4.3178208048251525,31,0.3666,1.5829131070489009,1.3920000000000001
2024-05-17,22.97,28.92,18.3,58.35,2.89,20.22,18.89,5.2835507818480005,32,0.3832,2.0246566596041538,15.112000000000002
2024-05-18,16.73,19.0,12.96,65.8,6.49,18.13,5.25,4.158648904471684,33,0.3998,1.6626278320077792,4.2
2024-05-19,14.56,18.84,10.69,59.61,5.25,18.54,0.04,4.269943302354904,34,0.4164,1.778004391100582,0.032
2024-05-20,17.25,23.01,9.63,44.32,1.75,23.32,0.0,4.61135948795495,35,0.43299999999999994,1.9967186582844934,0.0
2024-05-21,19.3,25.89,11.18,36.46,1.44,21.71,0.0,4.71902546180872,36,0.4496,2.1216738476292005,0.0
2024-05-22,22.08,29.09,13.58,31.37,3.09,25.45,0.0,7.032455087683977,37,0.46619999999999995,3.2785305618782696,0.0
2024-05-23,22.59,30.19,15.3,38.2,4.57,18.74,0.02,7.35056405447426,38,0.4828,3.5488523255001727,0.016
2024-05-24,21.86,27.5,16.92,43.76,3.31,20.66,0.06,6.116200245465478,39,0.49939999999999996,3.0544304025854596,0.048
2024-05-25,17.03,22.01,9.17,44.22,5.19,27.82,0.0,6.174864527532676,40,0.516,3.186230096206861,0.0
2024-05-26,17.05,25.76,7.01,33.02,3.46,26.77,0.0,6.528226623622637,41,0.5326,3.4769334997414165,0.0
2024-05-27,21.11,29.45,10.61,29.01,4.19,27.26,0.0,8.03510606910828,42,0.5491999999999999,4.412880253154267,0.0
2024-05-28,23.81,31.42,16.3,32.17,4.86,28.21,0.0,9.143017696307076,43,0.5658,5.173119412570544,0.0
2024-05-29,21.05,28.33,13.53,19.97,3.83,29.79,0.0,8.492165414353796,44,0.5824,4.945837137319651,0.0
2024-05-30,22.28,31.16,11.97,21.19,3.27,30.37,0.0,8.410570781941086,45,0.599,5.03793189838271,0.0
2024-05-31,24.98,34.06,14.46,19.94,3.26,29.66,0.0,9.018443730863668,46,0.6155999999999999,5.551753960719673,0.0
2024-06-01,26.93,36.08,16.44,18.49,3.43,28.36,0.0,9.610057779746102,47,0.6322,6.075478528355485,0.0
2024-06-02,27.72,34.56,18.64,23.79,3.39,20.26,0.0,8.221483679059064,48,0.6488,5.334098610973522,0.0
2024-06-03,27.68,33.9,21.04,31.07,2.26,20.94,0.01,6.775866370544641,49,0.6654,4.508661482960404,0.008
2024-06-04,27.48,34.9,19.58,20.76,2.64,27.78,0.0,8.43918496671932,50,0.6819999999999999,5.755524147302576,0.0
2024-06-05,27.06,35.32,17.34,15.92,3.07,30.16,0.0,9.333032270707161,51,0.6986,6.520056344316022,0.0
2024-06-06,28.86,36.97,18.22,17.44,2.28,29.23,0.0,8.366718409041617,52,0.7152,5.983877006146564,0.0
2024-06-07,31.62,39.2,22.46,22.53,1.47,27.34,0.0,7.255014651942276,53,0.7318,5.309219722291358,0.0
2024-06-08,33.06,40.5,24.68,19.91,1.77,28.31,0.0,8.097398747649345,54,0.7484,6.06009322274077,0.0
2024-06-09,33.01,41.01,23.78,25.08,3.04,27.04,0.0,9.757817139764564,55,0.7649999999999999,7.4647301119198906,0.0
2024-06-10,33.22,40.39,26.11,26.4,3.73,26.17,0.0,10.554670145958449,56,0.7816,8.249530186081124,0.0
2024-06-11,32.85,40.38,24.73,26.96,4.26,26.68,0.0,11.099070287940323,57,0.7982,8.859277903833966,0.0
2024-06-12,32.25,39.36,24.68,19.7,4.71,22.95,0.0,11.592758181049478,58,0.8148,9.445779365919114,0.0
2024-06-13,31.32,37.9,24.67,19.28,3.67,26.01,0.0,10.376346584158535,59,0.8313999999999999,8.626894550069405,0.0
2024-06-14,29.42,35.26,23.86,20.9,2.78,28.96,0.0,9.029773513802969,60,0.848,7.657247939704917,0.0
2024-06-15,30.85,38.19,21.65,24.4,2.73,23.17,0.0,8.392319696048297,61,0.8646,7.255999609203358,0.0
2024-06-16,31.24,36.89,24.05,27.8,1.62,18.61,0.0,6.126429060869156,62,0.8812,5.3986092884379,0.0
2024-06-17,32.88,40.5,23.65,19.35,2.6,28.88,0.0,9.452810501600316,63,0.8977999999999999,8.486733268336764,0.0
2024-06-18,34.5,42.38,24.21,24.35,3.62,28.35,0.0,10.898884270399442,64,0.9144,9.96593977685325,0.0
2024-06-19,34.65,41.26,27.29,21.91,4.42,28.43,0.0,12.134381313689373,65,0.9309999999999999,11.297109003044804,0.0
2024-06-20,33.08,40.31,24.91,20.18,3.74,29.14,0.0,11.126981060650145,66,0.9476,10.543927253072077,0.0
2024-06-21,34.85,42.51,25.56,22.23,1.96,24.81,0.01,8.17638068132862,67,0.9642,7.883666252937055,0.008
2024-06-22,32.68,39.13,26.12,30.23,3.75,25.52,0.07,10.030696644917281,68,0.9808,9.83810726933487,0.05600000000000001
2024-06-23,28.85,33.8,23.85,32.9,3.76,25.25,0.07,8.870010144231546,69,0.9974,8.846948117856543,0.05600000000000001
2024-06-24,27.53,33.74,21.55,26.55,3.18,28.67,0.0,8.891323784573526,70,1.0139999999999998,9.015802317557554,0.0
2024-06-25,30.19,37.37,21.9,23.51,1.15,28.47,0.0,6.7240016217716665,71,1.0306,6.929756071397879,0.0
2024-06-26,32.96,40.39,23.67,22.21,2.25,28.1,0.0,8.726395978015871,72,1.0472000000000001,9.138281868178222,0.0
2024-06-27,31.74,41.33,22.1,28.92,4.39,17.84,0.0,10.227817881533362,73,1.0638,10.880352662375191,0.0
2024-06-28,25.46,32.46,18.59,37.29,3.99,29.2,0.0,8.66454327961855,74,1.0804,9.361172559299883,0.0
2024-06-29,28.57,36.26,19.92,25.44,2.11,27.08,0.05,7.729285101079142,75,1.097,8.47902575588382,0.04000000000000001
2024-06-30,27.86,34.12,21.17,27.09,3.89,28.12,0.0,9.509510609919642,76,1.1136,10.589791015206513,0.0
2024-07-01,25.16,31.55,18.67,26.62,3.63,29.46,0.0,8.856717862977973,77,1.1301999999999999,10.009862528737704,0.0
2024-07-02,26.47,33.96,17.89,27.75,1.6,30.13,0.0,7.050915139011543,78,1.1467999999999998,8.085989481418437,0.0
2024-07-03,29.77,37.49,21.47,25.61,2.6,28.7,0.0,8.764263135147127,79,1.1633999999999998,10.196343731430165,0.0
2024-07-04,31.97,40.14,22.36,22.45,2.89,28.55,0.0,9.631810281218103,80,1.18,11.365536131837361,0.0
2024-07-05,31.25,38.45,23.59,25.3,3.59,28.25,0.0,10.17753179734346,81,1.18,12.009487520865283,0.0
2024-07-06,30.85,38.52,21.21,24.99,3.09,28.93,0.0,9.489502872848458,82,1.18,11.19761338996118,0.0
2024-07-07,31.56,39.48,23.57,36.8,3.53,25.65,0.17,9.309732776942067,83,1.18,10.985484676791637,0.136
2024-07-08,30.15,37.43,21.15,35.78,3.21,27.73,0.06,8.792391161787195,84,1.18,10.37502157090889,0.048
2024-07-09,31.61,38.93,22.95,31.99,2.57,28.12,0.0,8.633660466822034,85,1.18,10.18771935085,0.0
2024-07-10,33.02,40.44,24.13,27.67,2.56,28.09,0.0,9.009373974765206,86,1.18,10.631061290222942,0.0
2024-07-11,34.04,42.22,25.52,26.5,2.78,20.94,0.0,8.813772145728493,87,1.18,10.400251131959621,0.0
2024-07-12,31.67,37.42,26.2,27.39,3.76,25.62,0.0,9.93780096439088,88,1.18,11.726605137981236,0.0
2024-07-13,28.75,34.18,22.86,24.85,3.86,26.68,0.0,9.526702981383346,89,1.18,11.241509518032348,0.0
2024-07-14,26.68,32.21,20.5,37.01,4.19,22.4,1.21,8.108598358745235,90,1.18,9.568146063319377,0.968
2024-07-15,28.44,34.71,21.28,32.76,3.81,27.21,0.02,9.026131747025145,91,1.18,10.65083546148967,0.016
2024-07-16,30.43,37.55,21.8,29.62,3.19,26.96,0.0,9.005805627957457,92,1.18,10.6268506409898,0.0
2024-07-17,30.48,37.22,23.37,34.33,3.51,26.48,0.0,9.105778412053457,93,1.18,10.744818526223078,0.0
2024-07-18,29.58,36.19,21.97,40.86,2.84,25.94,0.05,7.816065923860907,94,1.18,9.222957790155869,0.04000000000000001
2024-07-19,27.53,34.0,20.8,51.95,2.37,27.21,62.19,6.837580847997398,95,1.18,8.068345400636929,49.752
2024-07-20,29.72,37.02,20.89,37.85,1.29,27.28,0.0,6.5310745022332375,96,1.18,7.70666791263522,0.0
2024-07-21,32.14,40.15,23.1,32.67,1.57,26.71,0.0,7.255695215110528,97,1.18,8.561720353830422,0.0
2024-07-22,31.54,38.36,25.2,35.5,2.35,16.7,0.0,6.75228477673643,98,1.18,7.967696036548987,0.0
2024-07-23,32.45,40.25,23.57,32.77,1.23,24.51,0.0,6.471662007589427,99,1.18,7.636561168955524,0.0
2024-07-24,33.76,41.64,25.8,30.72,1.61,25.09,0.0,7.355822006746194,100,1.18,8.679869967960508,0.0
2024-07-25,33.73,42.25,27.51,31.28,2.91,23.93,0.0,9.324730144391634,101,1.18,11.003181570382127,0.0
2024-07-26,30.41,37.2,23.79,33.83,2.81,25.81,0.0,8.30631263623152,102,1.18,9.801448910753193,0.0
2024-07-27,31.4,39.28,23.17,27.86,3.47,22.93,0.0,9.303278450047971,103,1.18,10.977868571056606,0.0
2024-07-28,30.84,37.75,24.07,31.19,4.5,25.06,0.0,10.231054696788924,104,1.18,12.072644542210929,0.0
2024-07-29,27.36,33.09,22.36,33.78,3.81,12.92,0.0,7.279722548676114,105,1.18,8.590072607437813,0.0
2024-07-30,27.79,35.16,20.78,32.21,2.73,23.57,0.0,7.607015482158903,106,1.18,8.976278268947505,0.0
2024-07-31,29.82,38.23,20.74,23.47,2.81,28.16,0.0,8.950930267592733,107,1.18,10.562097715759425,0.0
2024-08-01,32.17,41.48,21.44,21.33,2.46,26.35,0.0,8.787779691857345,108,1.18,10.369580036391667,0.0
2024-08-02,31.44,38.27,24.82,28.3,3.43,24.83,0.0,9.331063590581364,109,1.18,11.010655036886009,0.0
2024-08-03,29.96,37.38,21.95,29.46,2.85,24.36,0.0,8.225502427069046,110,1.18,9.706092863941473,0.0
2024-08-04,32.33,39.74,25.11,26.0,2.46,23.64,0.0,8.225619786730823,111,1.18,9.70623134834237,0.0
2024-08-05,32.79,40.59,25.34,24.51,2.78,23.5,0.0,8.858813635377464,112,1.18,10.453400089745408,0.0
2024-08-06,32.72,40.54,24.22,23.52,2.61,25.58,0.0,8.759540834877031,113,1.18,10.336258185154897,0.0
2024-08-07,34.01,42.04,25.37,21.92,2.31,24.48,0.0,8.438925904395761,114,1.18,9.957932567186997,0.0
2024-08-08,35.09,43.84,25.78,21.3,2.44,20.56,0.0,8.473194584514218,115,1.18,9.998369609726776,0.0
2024-08-09,32.15,38.4,26.67,32.21,3.71,24.17,0.0,9.43177150614299,116,1.18,11.129490377248727,0.0
2024-08-10,32.23,39.18,24.1,29.35,1.23,25.1,0.0,6.305896048372301,117,1.18,7.440957337079316,0.0
2024-08-11,31.82,38.31,24.46,28.72,2.31,21.26,0.0,7.31732111237813,118,1.18,8.634438912606193,0.0
2024-08-12,32.34,39.7,25.38,29.41,1.81,18.25,0.0,6.438517140781695,119,1.18,7.597450226122399,0.0
2024-08-13,33.29,40.68,25.35,29.38,1.9,11.89,0.55,5.822854449713844,120,1.18,6.870968250662336,0.44000000000000006
2024-08-14,31.56,37.66,26.11,33.47,2.7,18.73,0.0,7.358827755592175,121,1.18,8.683416751598767,0.0
2024-08-15,31.99,39.87,24.31,30.7,3.25,20.88,0.0,8.635374780523078,122,1.18,10.189742241017232,0.0
2024-08-16,28.18,35.03,20.59,29.17,2.01,24.13,0.06,6.69160949519099,123,1.18,7.896099204325368,0.048
2024-08-17,26.27,32.74,21.15,34.15,2.68,21.91,0.9,6.872362833636417,124,1.18,8.109388143690971,0.7200000000000001
2024-08-18,25.4,32.36,18.54,25.99,2.15,24.62,0.0,6.623473697232117,125,1.18,7.815698962733898,0.0
2024-08-19,25.51,33.64,17.18,26.51,1.83,24.66,0.0,6.300938268963149,126,1.18,7.435107157376516,0.0
2024-08-20,26.7,35.06,17.85,27.6,2.1,24.9,0.0,6.80176602362361,127,1.18,8.02608390787586,0.0
2024-08-21,27.98,35.89,20.17,29.34,2.34,24.08,0.0,7.144779818567941,128,1.18,8.43084018591017,0.0
2024-08-22,26.75,34.81,18.6,28.74,2.2,24.22,0.0,6.801118378571258,129,1.18,8.025319686714084,0.0
2024-08-23,29.64,36.77,22.0,19.93,0.92,23.5,0.0,5.139899258139025,130,1.18,6.065081124604049,0.0
2024-08-24,27.99,36.3,20.62,26.37,3.38,22.76,0.0,8.483561959075274,131,1.18,10.010603111708823,0.0
2024-08-25,26.07,33.46,18.34,27.72,3.63,23.49,0.0,8.086789166692498,132,1.18,9.542411216697147,0.0
2024-08-26,26.03,32.83,19.03,22.94,3.17,21.57,0.0,7.60888795636927,133,1.18,8.978487788515737,0.0
2024-08-27,26.04,33.39,18.48,24.39,2.42,22.32,0.0,6.765937454776144,134,1.18,7.983806196635849,0.0
2024-08-28,24.44,30.8,18.97,33.66,4.03,23.26,0.0,7.695996828647509,135,1.18,9.08127625780406,0.0
2024-08-29,23.63,31.16,16.11,30.83,3.52,23.95,0.0,7.3490644873987865,136,1.18,8.671896095130567,0.0
2024-08-30,24.94,33.68,16.05,25.37,3.0,24.11,0.0,7.486265995540728,137,1.18,8.833793874738058,0.0
2024-08-31,26.87,35.47,17.91,24.13,3.35,23.63,0.0,8.215455294951349,138,1.18,9.694237248042592,0.0
2024-09-01,25.3,32.11,19.62,29.41,4.23,22.84,0.0,8.311224926733,139,1.18,9.80724541354494,0.0
2024-09-02,21.83,29.02,15.71,23.25,4.78,23.68,0.0,8.41893656201228,140,1.18,9.934345143174491,0.0
2024-09-03,20.77,29.73,12.65,21.03,3.53,24.08,0.0,7.454253497886093,141,1.1694545454545453,8.717410636073335,0.0
2024-09-04,22.63,32.32,12.73,18.2,2.51,22.49,0.0,6.6843419426462845,142,1.1589090909090909,7.746544644077712,0.0
2024-09-05,24.05,32.22,16.97,24.21,4.06,19.79,0.0,8.107728862347544,143,1.1483636363636363,9.310620999015834,0.0
2024-09-06,19.53,25.0,14.21,29.26,4.35,20.76,0.0,6.663190021532692,144,1.1378181818181818,7.58149875540938,0.0
2024-09-07,17.48,24.22,11.34,35.03,3.37,22.41,0.0,5.579665790986702,145,1.1272727272727272,6.289805073475918,0.0
2024-09-08,17.13,25.08,9.25,37.66,2.53,21.98,0.0,4.8960925257733345,146,1.1167272727272728,5.46760005332724,0.0
2024-09-09,18.93,26.93,11.14,51.62,2.5,21.84,0.0,4.6227137509095035,147,1.1061818181818182,5.113561901915167,0.0
2024-09-10,20.86,30.27,11.64,26.57,2.39,21.97,0.0,5.832084456449621,148,1.0956363636363635,6.38984380628462,0.0
2024-09-11,21.16,29.2,14.16,24.64,2.63,19.09,0.0,5.9100710403899415,149,1.085090909090909,6.412964358008576,0.0
2024-09-12,22.69,31.16,14.37,23.94,3.06,21.04,0.0,6.735336024019239,150,1.0745454545454545,7.2374247094461275,0.0
2024-09-13,21.99,28.99,15.85,24.93,4.58,20.82,0.0,7.792393920708711,151,1.064,8.29110713163407,0.0
2024-09-14,19.03,25.85,12.92,24.19,3.63,20.49,0.0,6.359539169440728,152,1.0534545454545454,6.6994854450435595,0.0
2024-09-15,18.52,24.58,12.27,28.39,2.34,18.56,0.0,4.7599398580627135,153,1.0429090909090908,4.9641845501541315,0.0


==> anc/results/classical.json <==
{
  "small": {
    "tier": "small",
    "n": 11,
    "n_x": 9,
    "K": 2,
    "lam_B": 5399.69120907144,
    "lam_S": 2377.1428571428573,
    "exact": {
      "e_min": 10491.613084108641,
      "e_max": 615253.9449476918,
      "x_opt": [
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "feasible": true,
      "time_s": 0.000998400035314262
    },
    "greedy": {
      "e": 15599.827219579478,
      "feasible": true,
      "time_s": 0.005362499970942736,
      "x": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1
      ],
      "ratio": 0.9915533526704117,
      "gap": 0.48688548600868325
    },
    "sa": {
      "time_s_mean": 0.07006276501342654,
      "n_evals": 20000,
      "n_seeds": 20,
      "e_best": 10491.613084108332,
      "e_mean": 10491.61308410866,
      "e_std": 1.7509225778053504e-10,
      "ratio_best": 1.0,
      "ratio_mean": 0.9999999999999994,
      "gap_best": 0.0,
      "gap_mean": 3.120760268353729e-14,
      "p_opt": 1.0
    },
    "ga": {
      "time_s_mean": 0.013937744993017986,
      "n_evals": 20000,
      "n_seeds": 20,
      "e_best": 10491.613084108641,
      "e_mean": 10491.613084108638,
      "e_std": 3.637978807091713e-12,
      "ratio_best": 0.9999999999999994,
      "ratio_mean": 0.9999999999999994,
      "gap_best": 2.947384697889633e-14,
      "gap_mean": 2.912709583796814e-14,
      "p_opt": 1.0
    },
    "e_min": 10491.613084108332,
    "e_max": 615253.9449476918
  },
  "medium": {
    "tier": "medium",
    "n": 21,
    "n_x": 18,
    "K": 4,
    "lam_B": 46648.096888391934,
    "lam_S": 2788.5714285714284,
    "exact": {
      "e_min": 15249.68740079645,
      "e_max": 16172923.431332503,
      "x_opt": [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "feasible": true,
      "time_s": 1.3164379999507219
    },
    "greedy": {
      "e": 32141.05033142981,
      "feasible": true,
      "time_s": 0.010817100061103702,
      "x": [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "ratio": 0.9989545919048487,
      "gap": 1.1076530611330675
    },
    "sa": {
      "time_s_mean": 0.07943128999322653,
      "n_evals": 20000,
      "n_seeds": 20,
      "e_best": 15249.687400710478,
      "e_mean": 15569.426935150554,
      "e_std": 355.9235871793223,
      "ratio_best": 1.0,
      "ratio_mean": 0.9999802112891059,
      "gap_best": 0.0,
      "gap_mean": 0.020966956635791702,
      "p_opt": 0.4
    },
    "ga": {
      "time_s_mean": 0.02304329997859895,
      "n_evals": 20000,
      "n_seeds": 20,
      "e_best": 15249.68740079645,
      "e_mean": 15249.68740079645,
      "e_std": 0.0,
      "ratio_best": 0.9999999999999947,
      "ratio_mean": 0.9999999999999947,
      "gap_best": 5.637670655805438e-12,
      "gap_mean": 5.637670655805438e-12,
      "p_opt": 1.0
    },
    "e_min": 15249.687400710478,
    "e_max": 16172923.431332503
  },
  "large": {
    "tier": "large",
    "n": 40,
    "n_x": 36,
    "K": 8,
    "lam_B": 191171.1341792282,
    "lam_S": 2994.2857142857147,
    "reference": {
      "e_sa_long": 24587.292684649583,
      "e_max_sampled": 124002929.71237205
    },
    "greedy": {
      "e": 44891.05513282493,
      "feasible": true,
      "time_s": 0.009519200073555112,
      "x": [
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1
      ],
      "ratio": 0.9998205772747345,
      "gap": 0.9822798139779608
    },
    "sa": {
      "time_s_mean": 0.07062676998320967,
      "n_evals": 20000,
      "n_seeds": 20,
      "e_best": 26964.761942300946,
      "e_mean": 36901.75696766607,
      "e_std": 4566.427592809568,
      "ratio_best": 0.999965167145632,
      "ratio_mean": 0.9998850173448586,
      "gap_best": 0.1906983056822768,
      "gap_mean": 0.6294918379817067,
      "p_opt": 0.0
    },
    "ga": {
      "time_s_mean": 0.04623797998065129,
      "n_evals": 20000,
      "n_seeds": 20,
      "e_best": 22646.174781318754,
      "e_mean": 22750.536027402897,
      "e_std": 349.7449222473637,
      "ratio_best": 1.0,
      "ratio_mean": 0.9999991582432053,
      "gap_best": 0.0,
      "gap_mean": 0.004608338807410102,
      "p_opt": 0.9
    },
    "e_min": 22646.174781318754,
    "e_max": 124002929.71237205
  }
}

==> anc/results/qaoa_hardware.json <==
{
  "backend": "ibm_fez",
  "small": {
    "1": {
      "e_exp": 51932.51490156785,
      "ratio_exp": 0.9314756896237417,
      "e_best": 10491.611627031714,
      "best_ratio": 1.0,
      "p_opt": 0.0029296875,
      "frac_feasible": 0.43359375,
      "shots": 4096,
      "job_id": "d9831rgtcv6s73dljo10",
      "transpiled_depth": 366,
      "n_2q_gates": 224,
      "repeats": [
        {
          "e_exp": 50424.54824646608,
          "ratio_exp": 0.9339692089629598,
          "e_best": 10491.613084108641,
          "best_ratio": 1.0,
          "p_opt": 0.00244140625,
          "frac_feasible": 0.45556640625,
          "shots": 4096,
          "job_id": "d98coal2su3c739j4dlg",
          "transpiled_depth": 366,
          "depth_2q": 119,
          "n_2q_gates": 224,
          "calibration": "2026-07-10 19:18:11+09:00",
          "usage_s": 3.0
        },
        {
          "e_exp": 51060.60479283887,
          "ratio_exp": 0.9329174626605523,
          "e_best": 10491.613084108641,
          "best_ratio": 1.0,
          "p_opt": 0.0029296875,
          "frac_feasible": 0.447509765625,
          "shots": 4096,
          "job_id": "d98cohqf47jc73a7opp0",
          "transpiled_depth": 366,
          "depth_2q": 119,
          "n_2q_gates": 224,
          "calibration": "2026-07-10 19:18:11+09:00",
          "usage_s": 3.0
        },
        {
          "e_exp": 50833.902345071074,
          "ratio_exp": 0.9332923247110197,
          "e_best": 10491.613084108641,
          "best_ratio": 1.0,
          "p_opt": 0.001953125,
          "frac_feasible": 0.454345703125,
          "shots": 4096,
          "job_id": "d98cop4qp3as739spnpg",
          "transpiled_depth": 366,
          "depth_2q": 119,
          "n_2q_gates": 224,
          "calibration": "2026-07-10 19:18:11+09:00",
          "usage_s": 3.0
        }
      ]
    },
    "2": {
      "e_exp": 73534.72734658852,
      "ratio_exp": 0.895755505133795,
      "e_best": 10491.611627031714,
      "best_ratio": 1.0,
      "p_opt": 0.00341796875,
      "frac_feasible": 0.31005859375,
      "shots": 4096,
      "job_id": "d9831rotcv6s73dljo2g",
      "transpiled_depth": 655,
      "n_2q_gates": 449
    }
  },
  "medium": {
    "1": {
      "e_exp": 1342552.3222390923,
      "ratio_exp": 0.9178531107959286,
      "e_best": 16523.296759621473,
      "best_ratio": 0.9999211761928722,
      "p_opt": 0.0,
      "frac_feasible": 0.168701171875,
      "shots": 4096,
      "job_id": "d98ckv2f47jc73a7ol1g",
      "transpiled_depth": 692,
      "depth_2q": 224,
      "n_2q_gates": 711,
      "calibration": "2026-07-10 19:18:11+09:00",
      "usage_s": 3.0,
      "repeats": [
        {
          "e_exp": 1322164.464982572,
          "ratio_exp": 0.9191149172650793,
          "e_best": 16622.40873926948,
          "best_ratio": 0.9999150421428092,
          "p_opt": 0.0,
          "frac_feasible": 0.1767578125,
          "shots": 4096,
          "job_id": "d98cp1cqp3as739spo20",
          "transpiled_depth": 692,
          "depth_2q": 224,
          "n_2q_gates": 711,
          "calibration": "2026-07-10 19:18:11+09:00",
          "usage_s": 3.0
        },
        {
          "e_exp": 1337731.9833072317,
          "ratio_exp": 0.9181514420413945,
          "e_best": 15249.68740079645,
          "best_ratio": 1.0,
          "p_opt": 0.000244140625,
          "frac_feasible": 0.161865234375,
          "shots": 4096,
          "job_id": "d98cpad2su3c739j4f80",
          "transpiled_depth": 692,
          "depth_2q": 224,
          "n_2q_gates": 711,
          "calibration": "2026-07-10 19:18:11+09:00",
          "usage_s": 3.0
        }
      ]
    },
    "2": {
      "e_exp": 2092677.2731640376,
      "ratio_exp": 0.8714278046031564,
      "e_best": 16485.872664723778,
      "best_ratio": 0.9999234923737466,
      "p_opt": 0.0,
      "frac_feasible": 0.062744140625,
      "shots": 4096,
      "job_id": "d98ckvgtcv6s73dlvalg",
      "transpiled_depth": 1023,
      "depth_2q": 331,
      "n_2q_gates": 1376,
      "calibration": "2026-07-10 19:18:11+09:00",
      "usage_s": 3.0
    }
  }
}

==> anc/results/qaoa_ideal.json <==
{
  "small": {
    "n": 11,
    "e_min": 10491.611627031714,
    "e_max": 615253.6741270317,
    "scale": 32631.484558209755,
    "depths": {
      "1": {
        "e_exp": 24462.079056866838,
        "ratio_exp": 0.9768992331098231,
        "p_opt": 0.006670516173258616,
        "best_of_shots_mean": 10491.61162703171,
        "best_of_shots_ratio": 1.0,
        "params": [
          0.5524441338442815,
          -0.4829302567193414
        ],
        "opt_time_s": 0.8939455000218004
      },
      "2": {
        "e_exp": 18620.487463585054,
        "ratio_exp": 0.9865585552722177,
        "p_opt": 0.018309172130697726,
        "best_of_shots_mean": 10491.61162703171,
        "best_of_shots_ratio": 1.0,
        "params": [
          0.3405489393407665,
          1.0001598833706111,
          1.106484113099602,
          1.792966951465174
        ],
        "opt_time_s": 1.295583099941723
      },
      "3": {
        "e_exp": 19983.49990317549,
        "ratio_exp": 0.9843047557631084,
        "p_opt": 0.03125899142492124,
        "best_of_shots_mean": 10491.61162703171,
        "best_of_shots_ratio": 1.0,
        "params": [
          0.6401336506375288,
          0.8162293182400329,
          -0.08885565312215964,
          0.6307603285925921,
          2.726304508099324,
          2.394524353261497
        ],
        "opt_time_s": 1.5551121000899002
      },
      "4": {
        "e_exp": 16725.051969985416,
        "ratio_exp": 0.9896927391291949,
        "p_opt": 0.035289880526174544,
        "best_of_shots_mean": 10491.61162703171,
        "best_of_shots_ratio": 1.0,
        "params": [
          0.34288166056797315,
          1.0912982303836811,
          0.9672631119724259,
          0.6164367716119502,
          1.0877279869279834,
          0.23879920971098909,
          1.639202820366348,
          -0.14830863514352832
        ],
        "opt_time_s": 1.9203301999950781
      },
      "5": {
        "e_exp": 17833.948012116583,
        "ratio_exp": 0.9878591319787278,
        "p_opt": 0.03967635621166165,
        "best_of_shots_mean": 10491.61162703171,
        "best_of_shots_ratio": 1.0,
        "params": [
          -0.2547701875071018,
          0.7238030197092515,
          0.8431737705660731,
          0.21879186433855285,
          0.9604414722930491,
          1.596692145080533,
          0.5030797843601719,
          0.6600356616587296,
          1.0996584485434258,
          -0.11130892703665039
        ],
        "opt_time_s": 2.1755810000468045
      }
    }
  },
  "medium": {
    "n": 21,
    "e_min": 15249.679559550947,
    "e_max": 16172896.429559551,
    "scale": 653073.3564374871,
    "depths": {
      "1": {
        "e_exp": 170201.44296687315,
        "ratio_exp": 0.9904100042657932,
        "p_opt": 6.377780910662329e-05,
        "best_of_shots_mean": 15605.982684550947,
        "best_of_shots_ratio": 0.9999779483280881,
        "params": [
          -0.8924684407202946,
          0.4561623730456912
        ],
        "opt_time_s": 301.74368119996507
      },
      "2": {
        "e_exp": 133205.75728186313,
        "ratio_exp": 0.992699674677421,
        "p_opt": 8.171287037320807e-05,
        "best_of_shots_mean": 15584.070184550947,
        "best_of_shots_ratio": 0.9999793044971106,
        "params": [
          -0.4033485797242143,
          0.7030462610283235,
          1.112549820244049,
          -0.38391274255976
        ],
        "opt_time_s": 2168.1772358999588
      }
    }
  }
}

==> anc/results/qaoa_noise.json <==
{
  "backend": "fake_fez",
  "small": {
    "1": {
      "e_exp": 33340.0144414713,
      "ratio_exp": 0.9622192055398772,
      "e_best": 10491.613084108641,
      "best_ratio": 1.0,
      "p_opt": 0.00537109375,
      "frac_feasible": 0.591552734375,
      "shots": 4096,
      "transpiled_depth": 360,
      "depth_2q": 119,
      "n_2q_gates": 224,
      "sim_time_s": 10.74673860007897,
      "ref_noiseless": {
        "e_exp": 24235.049782793652,
        "ratio_exp": 0.9772746482798716,
        "e_best": 10491.613084108641,
        "best_ratio": 1.0,
        "p_opt": 0.00439453125,
        "frac_feasible": 0.772216796875,
        "shots": 4096
      }
    },
    "2": {
      "e_exp": 39401.299513580074,
      "ratio_exp": 0.9521966152548129,
      "e_best": 10491.613084108641,
      "best_ratio": 1.0,
      "p_opt": 0.005126953125,
      "frac_feasible": 0.49658203125,
      "shots": 4096,
      "transpiled_depth": 662,
      "depth_2q": 224,
      "n_2q_gates": 449,
      "sim_time_s": 13.955731200054288,
      "ref_noiseless": {
        "e_exp": 18451.430928606904,
        "ratio_exp": 0.9868381057729407,
        "e_best": 10491.613084108641,
        "best_ratio": 1.0,
        "p_opt": 0.014892578125,
        "frac_feasible": 0.833251953125,
        "shots": 4096
      }
    },
    "3": {
      "e_exp": 44780.90017236093,
      "ratio_exp": 0.9433012188728928,
      "e_best": 10491.613084108641,
      "best_ratio": 1.0,
      "p_opt": 0.007568359375,
      "frac_feasible": 0.467529296875,
      "shots": 4096,
      "transpiled_depth": 804,
      "depth_2q": 268,
      "n_2q_gates": 623,
      "sim_time_s": 16.82500259997323,
      "ref_noiseless": {
        "e_exp": 19797.134137277724,
        "ratio_exp": 0.9846129288104073,
        "e_best": 10491.613084108641,
        "best_ratio": 1.0,
        "p_opt": 0.033935546875,
        "frac_feasible": 0.926513671875,
        "shots": 4096
      }
    }
  },
  "medium": {
    "1": {
      "e_exp": 485781.5103333942,
      "ratio_exp": 0.9708787397004279,
      "e_best": 16523.296759621473,
      "best_ratio": 0.9999211761928722,
      "p_opt": 0.0,
      "frac_feasible": 0.385009765625,
      "shots": 4096,
      "transpiled_depth": 684,
      "depth_2q": 224,
      "n_2q_gates": 711,
      "sim_time_s": 13622.679146299954,
      "ref_noiseless": {
        "e_exp": 169390.79963814706,
        "ratio_exp": 0.9904601915671655,
        "e_best": 15472.367054500617,
        "best_ratio": 0.9999862183345677,
        "p_opt": 0.0,
        "frac_feasible": 0.812744140625,
        "shots": 4096
      }
    }
  }
}

==> anc/results/qaoa_xy_hardware.json <==
{
  "backend": "ibm_fez",
  "small": {
    "2": {
      "e_exp": 45186.748049265625,
      "gap_exp": 3.306939999313235,
      "e_best": 10491.613084108647,
      "best_gap": 0.0,
      "e_best_feasible": 10491.613084108647,
      "best_feasible_gap": 0.0,
      "p_opt": 0.00634765625,
      "frac_feasible": 0.24951171875,
      "shots": 4096,
      "job_id": "d98clbif47jc73a7olgg",
      "transpiled_depth": 677,
      "depth_2q": 217,
      "n_2q_gates": 253,
      "calibration": "2026-07-10 19:18:11+09:00",
      "usage_s": 3.0
    },
    "1": {
      "e_exp": 32196.57245104861,
      "gap_exp": 2.068791442549083,
      "e_best": 10491.613084108647,
      "best_gap": 0.0,
      "e_best_feasible": 10491.613084108647,
      "best_feasible_gap": 0.0,
      "p_opt": 0.00927734375,
      "frac_feasible": 0.3828125,
      "shots": 4096,
      "job_id": "d98cpicqp3as739spoog",
      "transpiled_depth": 511,
      "depth_2q": 163,
      "n_2q_gates": 181,
      "calibration": "2026-07-10 19:28:22+09:00",
      "usage_s": 3.0
    },
    "3": {
      "e_exp": 51041.10736828879,
      "gap_exp": 3.864943737355252,
      "e_best": 10491.613084108647,
      "best_gap": 0.0,
      "e_best_feasible": 10491.613084108647,
      "best_feasible_gap": 0.0,
      "p_opt": 0.007080078125,
      "frac_feasible": 0.22509765625,
      "shots": 4096,
      "job_id": "d98cpj0tcv6s73dlvghg",
      "transpiled_depth": 842,
      "depth_2q": 266,
      "n_2q_gates": 323,
      "calibration": "2026-07-10 19:28:22+09:00",
      "usage_s": 3.0
    }
  },
  "medium": {
    "2": {
      "e_exp": 1506122.834232269,
      "gap_exp": 97.76417756298511,
      "e_best": 17320.047128583756,
      "best_gap": 0.13576407655931852,
      "e_best_feasible": 17320.047128583756,
      "best_feasible_gap": 0.13576407655931852,
      "p_opt": 0.0,
      "frac_feasible": 0.013427734375,
      "shots": 4096,
      "job_id": "d98clc8tcv6s73dlvb4g",
      "transpiled_depth": 3029,
      "depth_2q": 1061,
      "n_2q_gates": 1527,
      "calibration": "2026-07-10 19:18:11+09:00",
      "usage_s": 4.0
    },
    "1": {
      "e_exp": 1357785.5072388235,
      "gap_exp": 88.03694033544042,
      "e_best": 15636.209325359203,
      "best_gap": 0.02534621952595925,
      "e_best_feasible": 15636.209325359203,
      "best_feasible_gap": 0.02534621952595925,
      "p_opt": 0.0,
      "frac_feasible": 0.02001953125,
      "shots": 4096,
      "job_id": "d98cpjl2su3c739j4fk0",
      "transpiled_depth": 2473,
      "depth_2q": 875,
      "n_2q_gates": 1182,
      "calibration": "2026-07-10 19:28:22+09:00",
      "usage_s": 4.0
    }
  }
}

==> anc/results/qaoa_xy_ideal.json <==
{
  "small": {
    "n_qubits": 9,
    "K": 2,
    "subspace_dim": 36,
    "e_min": 10491.613084108647,
    "e_max": 45457.627985846266,
    "depths": {
      "1": {
        "e_exp": 12661.72624748403,
        "gap_exp": 0.20684266051160358,
        "p_opt": 0.02776789714901607,
        "p_opt_uniform_subspace": 0.027777777777777776,
        "enrichment_subspace": 0.9996442973645785,
        "best_of_shots_mean": 10491.613084108649,
        "best_of_shots_gap": 1.7337557046409087e-16,
        "subspace_dim": 36,
        "params": [
          -0.6172875999059569,
          0.5748205540196233
        ],
        "opt_time_s": 10.329670800012536
      },
      "2": {
        "e_exp": 12068.332838626662,
        "gap_exp": 0.1502838259358066,
        "p_opt": 0.01822372941569618,
        "p_opt_uniform_subspace": 0.027777777777777776,
        "enrichment_subspace": 0.6560542589650624,
        "best_of_shots_mean": 10491.613084108649,
        "best_of_shots_gap": 1.7337557046409087e-16,
        "subspace_dim": 36,
        "params": [
          -0.1964731879409287,
          -0.3668762218822866,
          0.3845636653729736,
          0.4424917855675575
        ],
        "opt_time_s": 2.4124015999259427
      },
      "3": {
        "e_exp": 11881.969462464216,
        "gap_exp": 0.13252074463759086,
        "p_opt": 0.024611180121398617,
        "p_opt_uniform_subspace": 0.027777777777777776,
        "enrichment_subspace": 0.8860024843703502,
        "best_of_shots_mean": 10491.613084108649,
        "best_of_shots_gap": 1.7337557046409087e-16,
        "subspace_dim": 36,
        "params": [
          -0.047565396536743104,
          -0.09402784682384323,
          0.5484004804543793,
          0.869788891172498,
          0.871654834782956,
          -0.3974052682518823
        ],
        "opt_time_s": 2.9240312000038102
      }
    }
  },
  "medium": {
    "n_qubits": 18,
    "K": 4,
    "subspace_dim": 3060,
    "e_min": 15249.687400796363,
    "e_max": 340870.98785958136,
    "depths": {
      "1": {
        "e_exp": 54498.509613623944,
        "gap_exp": 2.5737460172972426,
        "p_opt": 0.0006220316526673957,
        "p_opt_uniform_subspace": 0.000326797385620915,
        "enrichment_subspace": 1.903416857162231,
        "best_of_shots_mean": 15249.687400796363,
        "best_of_shots_gap": 0.0,
        "subspace_dim": 3060,
        "params": [
          0.8939298609978372,
          2.5438708773997143
        ],
        "opt_time_s": 1.2091059000231326
      },
      "2": {
        "e_exp": 41891.24355658787,
        "gap_exp": 1.7470230999227068,
        "p_opt": 0.00313311819231221,
        "p_opt_uniform_subspace": 0.000326797385620915,
        "enrichment_subspace": 9.587341668475363,
        "best_of_shots_mean": 15249.687400796363,
        "best_of_shots_gap": 0.0,
        "subspace_dim": 3060,
        "params": [
          0.48650930383799673,
          1.071755316258842,
          2.3315450190703,
          2.3210221368084776
        ],
        "opt_time_s": 5.021399199962616
      }
    }
  }
}

==> anc/results/qaoa_xy_resources.json <==
{
  "small": {
    "1": {
      "xy": {
        "n_qubits": 9,
        "depth": 512,
        "depth_2q": 163,
        "n_2q": 181
      },
      "std": {
        "n_qubits": 11,
        "depth": 360,
        "depth_2q": 119,
        "n_2q": 224
      }
    },
    "2": {
      "xy": {
        "n_qubits": 9,
        "depth": 677,
        "depth_2q": 217,
        "n_2q": 253
      },
      "std": {
        "n_qubits": 11,
        "depth": 662,
        "depth_2q": 224,
        "n_2q": 449
      }
    },
    "3": {
      "xy": {
        "n_qubits": 9,
        "depth": 843,
        "depth_2q": 266,
        "n_2q": 323
      },
      "std": {
        "n_qubits": 11,
        "depth": 804,
        "depth_2q": 268,
        "n_2q": 623
      }
    }
  },
  "medium": {
    "1": {
      "xy": {
        "n_qubits": 18,
        "depth": 2460,
        "depth_2q": 875,
        "n_2q": 1182
      },
      "std": {
        "n_qubits": 21,
        "depth": 684,
        "depth_2q": 224,
        "n_2q": 711
      }
    },
    "2": {
      "xy": {
        "n_qubits": 18,
        "depth": 3016,
        "depth_2q": 1061,
        "n_2q": 1527
      },
      "std": {
        "n_qubits": 21,
        "depth": 1025,
        "depth_2q": 331,
        "n_2q": 1376
      }
    }
  }
}

==> anc/results/scaling.json <==
{
  "meta": {
    "python": "3.14.3",
    "platform": "Windows-11-10.0.22631-SP0",
    "numpy": "2.4.2",
    "n_evals": 20000,
    "n_seeds": 20,
    "miqp_time_limit_s": 900.0,
    "date": "2026-07-10"
  },
  "small": {
    "tier": "small",
    "Z": 3,
    "D": 7,
    "K": 2,
    "n_x": 9,
    "n": 11,
    "lam_B": 5399.69120907144,
    "synthetic_zones": [],
    "miqp": {
      "solver": "gurobi 13.0.2",
      "status": 2,
      "optimal": true,
      "e_best": 10491.613084108647,
      "bound": 10491.613084108647,
      "mip_gap": 0.0,
      "time_s": 0.02403149998281151,
      "n_events": 2,
      "x": [
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "proved_optimal": true
    },
    "enum_e_min": 10491.613084108641,
    "miqp_matches_enum": true,
    "greedy": {
      "e": 15599.827219579478,
      "feasible": true,
      "gap": 0.48688548600868325
    },
    "sa": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        10491.613084108816,
        10491.613084108332,
        10491.613084108767,
        10491.613084108674,
        10491.613084108982,
        10491.613084108592,
        10491.613084108874,
        10491.613084108569,
        10491.613084108487,
        10491.613084108714,
        10491.613084108758,
        10491.613084108923,
        10491.613084108674,
        10491.613084108372,
        10491.613084108763,
        10491.61308410835,
        10491.613084108607,
        10491.613084108629,
        10491.613084108616,
        10491.613084108678
      ],
      "e_best": 10491.613084108332,
      "e_mean": 10491.61308410866,
      "e_std": 1.7509225778053504e-10,
      "time_s_mean": 0.12160372499492951,
      "gap_best": 0.0,
      "gap_mean": 3.120760268353729e-14,
      "p_opt": 1.0
    },
    "ga": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641
      ],
      "e_best": 10491.613084108641,
      "e_mean": 10491.613084108638,
      "e_std": 3.637978807091713e-12,
      "time_s_mean": 0.02619835498626344,
      "gap_best": 2.947384697889633e-14,
      "gap_mean": 2.912709583796814e-14,
      "p_opt": 1.0
    },
    "ga_10x": {
      "n_evals": 200000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641,
        10491.613084108641
      ],
      "e_best": 10491.613084108641,
      "e_mean": 10491.613084108638,
      "e_std": 3.637978807091713e-12,
      "time_s_mean": 0.4174830400093924,
      "gap_best": 2.947384697889633e-14,
      "gap_mean": 2.912709583796814e-14,
      "p_opt": 1.0
    },
    "e_min_ref": 10491.613084108332
  },
  "medium": {
    "tier": "medium",
    "Z": 3,
    "D": 14,
    "K": 4,
    "n_x": 18,
    "n": 21,
    "lam_B": 46648.096888391934,
    "synthetic_zones": [],
    "miqp": {
      "solver": "gurobi 13.0.2",
      "status": 2,
      "optimal": true,
      "e_best": 15249.687400796363,
      "bound": 15249.687400796363,
      "mip_gap": 0.0,
      "time_s": 0.23145259998273104,
      "n_events": 4,
      "x": [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0
      ],
      "proved_optimal": true
    },
    "enum_e_min": 15249.68740079645,
    "miqp_matches_enum": true,
    "greedy": {
      "e": 32141.05033142981,
      "feasible": true,
      "gap": 1.1076530611330675
    },
    "sa": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        15249.687400710478,
        15472.36705443624,
        15472.367054432572,
        15249.687400767754,
        15249.687400738243,
        16119.32302677678,
        15249.687400727766,
        15249.687400747847,
        16119.323026796686,
        16077.58495226677,
        15249.687400742085,
        15642.486237613717,
        15636.209325285221,
        15472.367054422328,
        15249.687400720723,
        15636.209325289412,
        15642.486237645673,
        15636.209325291915,
        15249.687400725321,
        16464.106876873528
      ],
      "e_best": 15249.687400710478,
      "e_mean": 15569.426935150554,
      "e_std": 355.9235871793223,
      "time_s_mean": 0.16394992499263025,
      "gap_best": 0.0,
      "gap_mean": 0.020966956635791702,
      "p_opt": 0.4
    },
    "ga": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645
      ],
      "e_best": 15249.68740079645,
      "e_mean": 15249.68740079645,
      "e_std": 0.0,
      "time_s_mean": 0.07104236500454135,
      "gap_best": 5.637670655805438e-12,
      "gap_mean": 5.637670655805438e-12,
      "p_opt": 1.0
    },
    "ga_10x": {
      "n_evals": 200000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645,
        15249.68740079645
      ],
      "e_best": 15249.68740079645,
      "e_mean": 15249.68740079645,
      "e_std": 0.0,
      "time_s_mean": 0.6606972100038547,
      "gap_best": 5.637670655805438e-12,
      "gap_mean": 5.637670655805438e-12,
      "p_opt": 1.0
    },
    "e_min_ref": 15249.687400710478
  },
  "large": {
    "tier": "large",
    "Z": 3,
    "D": 28,
    "K": 8,
    "n_x": 36,
    "n": 40,
    "lam_B": 191171.1341792282,
    "synthetic_zones": [],
    "miqp": {
      "solver": "gurobi 13.0.2",
      "status": 2,
      "optimal": true,
      "e_best": 22646.174781321315,
      "bound": 22646.174781321315,
      "mip_gap": 0.0,
      "time_s": 6.298083400004543,
      "n_events": 6,
      "x": [
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "proved_optimal": true
    },
    "greedy": {
      "e": 44891.05513282493,
      "feasible": true,
      "gap": 0.9822798139779608
    },
    "sa": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        37064.95538411429,
        26964.761942300946,
        32941.957776027266,
        38106.87606968172,
        39948.21431688871,
        29230.741030585952,
        37776.34339911165,
        42627.624630427454,
        37466.981161805335,
        42313.743726528715,
        36868.55764046218,
        40332.58931651432,
        40829.739328130614,
        45720.43785176752,
        31640.717876733746,
        34990.83005142398,
        38794.44186451193,
        31469.853202389553,
        36698.39188779844,
        36247.38089611707
      ],
      "e_best": 26964.761942300946,
      "e_mean": 36901.75696766607,
      "e_std": 4566.427592809568,
      "time_s_mean": 0.21276140000554733,
      "gap_best": 0.1906983056822768,
      "gap_mean": 0.6294918379817067,
      "p_opt": 0.0
    },
    "ga": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        24182.7383906506,
        22646.174781320617,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        23196.836093667895,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754
      ],
      "e_best": 22646.174781318754,
      "e_mean": 22750.536027402897,
      "e_std": 349.7449222473637,
      "time_s_mean": 0.15267845001071692,
      "gap_best": 0.0,
      "gap_mean": 0.004608338807410102,
      "p_opt": 0.9
    },
    "ga_10x": {
      "n_evals": 200000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754,
        22646.174781318754
      ],
      "e_best": 22646.174781318754,
      "e_mean": 22646.174781318754,
      "e_std": 0.0,
      "time_s_mean": 1.2633597350039054,
      "gap_best": 0.0,
      "gap_mean": 0.0,
      "p_opt": 1.0
    },
    "e_min_ref": 22646.174781318754
  },
  "scale77": {
    "tier": "scale77",
    "Z": 6,
    "D": 28,
    "K": 16,
    "n_x": 72,
    "n": 77,
    "lam_B": 191171.1341792282,
    "synthetic_zones": [],
    "miqp": {
      "solver": "gurobi 13.0.2",
      "status": 2,
      "optimal": true,
      "e_best": 45287.50811975449,
      "bound": 45287.50811975449,
      "mip_gap": 0.0,
      "time_s": 4.65114920004271,
      "n_events": 12,
      "x": [
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "proved_optimal": true
    },
    "greedy": {
      "e": 89367.23963152617,
      "feasible": true,
      "gap": 0.9733309104847552
    },
    "sa": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        108769.98273465317,
        144191.66004212294,
        118727.67818501499,
        114322.75615540147,
        145488.6083860295,
        111961.1274072472,
        125724.53220096417,
        128715.15328580141,
        116467.2598480219,
        143585.96564467717,
        125514.73913989961,
        115745.91585673764,
        144987.02090116404,
        139734.2451450089,
        93360.76169480756,
        115489.35604009964,
        139844.87880337052,
        111461.99269846547,
        129430.32085496373,
        147431.76892410312
      ],
      "e_best": 93360.76169480756,
      "e_mean": 126047.7861974277,
      "e_std": 15009.873254532473,
      "time_s_mean": 0.1689203149988316,
      "gap_best": 1.0615124472723811,
      "gap_mean": 1.7832793507679476,
      "p_opt": 0.0
    },
    "ga": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        48767.00735298544,
        53343.83471045643,
        47880.476045399904,
        47591.44656313956,
        47814.151365973055,
        50652.5315169394,
        46999.9089641273,
        47788.79384097457,
        48079.636533625424,
        46437.54980451614,
        48813.114173807204,
        47074.342241190374,
        48649.33754118532,
        50615.50451886654,
        48764.977297760546,
        47892.677688375115,
        55815.98780694604,
        45287.50811974704,
        49426.417560637,
        50282.48266042769
      ],
      "e_best": 45287.50811974704,
      "e_mean": 48898.88431535401,
      "e_std": 2332.3586492980976,
      "time_s_mean": 0.36179285499965774,
      "gap_best": 0.0,
      "gap_mean": 0.0797433187548747,
      "p_opt": 0.05
    },
    "ga_10x": {
      "n_evals": 200000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704,
        45287.50811974704
      ],
      "e_best": 45287.50811974704,
      "e_mean": 45287.50811974704,
      "e_std": 0.0,
      "time_s_mean": 3.705576975014992,
      "gap_best": 0.0,
      "gap_mean": 0.0,
      "p_opt": 1.0
    },
    "e_min_ref": 45287.50811974704
  },
  "scale150": {
    "tier": "scale150",
    "Z": 12,
    "D": 28,
    "K": 32,
    "n_x": 144,
    "n": 150,
    "lam_B": 191171.1341792282,
    "synthetic_zones": [],
    "miqp": {
      "solver": "gurobi 13.0.2",
      "status": 2,
      "optimal": true,
      "e_best": 90584.29560142383,
      "bound": 90584.29560142383,
      "mip_gap": 0.0,
      "time_s": 8.271137200063094,
      "n_events": 24,
      "x": [
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "proved_optimal": true
    },
    "greedy": {
      "e": 166979.28625249863,
      "feasible": true,
      "gap": 0.843358003104834
    },
    "sa": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        374328.474542534,
        287918.010244431,
        326550.5833631586,
        336369.9413084071,
        335551.13250537217,
        306525.80706161633,
        273356.004713865,
        337694.99051248655,
        325627.98175412044,
        373693.6262368504,
        224041.8174429126,
        353457.65635578707,
        308885.48213146627,
        356241.38123650476,
        392803.3841416575,
        344084.21332340874,
        280263.3781055119,
        373463.5720138233,
        362079.0253918674,
        348735.5235494785
      ],
      "e_best": 224041.8174429126,
      "e_mean": 331083.59929676296,
      "e_std": 40212.008364248686,
      "time_s_mean": 0.19066917001036926,
      "gap_best": 1.4732964577956165,
      "gap_mean": 2.654977908682428,
      "p_opt": 0.0
    },
    "ga": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        150992.83816435933,
        146181.11392325163,
        136272.00603082776,
        129842.96425321698,
        123370.54511156678,
        125028.95367011428,
        131078.8063814342,
        128681.60392990708,
        158426.85238274932,
        114567.3555520773,
        125084.86945691705,
        134470.64882549644,
        128568.91185978055,
        140651.8353535235,
        127387.97117635608,
        112876.07744523883,
        125672.19647160172,
        140276.4339158833,
        127349.78274130821,
        161003.74186447263
      ],
      "e_best": 112876.07744523883,
      "e_mean": 133389.27542550414,
      "e_std": 12613.99808834792,
      "time_s_mean": 1.3573816450079903,
      "gap_best": 0.24608881369349203,
      "gap_mean": 0.47254305550296166,
      "p_opt": 0.0
    },
    "ga_10x": {
      "n_evals": 200000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        96153.80141660571,
        93265.78119322658,
        93274.23871824145,
        93020.7330005467,
        92441.26368817687,
        92441.26368817687,
        93269.16123971343,
        93265.78119322658,
        93324.54119321704,
        93324.54119321704,
        92991.92500051856,
        93265.78119322658,
        92441.26368817687,
        92441.26368817687,
        93591.30537295341,
        92441.26368817687,
        91465.87290605903,
        91465.87290605903,
        92441.26368817687,
        95926.01543015242
      ],
      "e_best": 91465.87290605903,
      "e_mean": 93112.64670430124,
      "e_std": 1134.7867245757768,
      "time_s_mean": 12.683582754974486,
      "gap_best": 0.009732120769743448,
      "gap_mean": 0.02791158319541723,
      "p_opt": 0.0
    },
    "e_min_ref": 90584.29560142383
  },
  "scale295": {
    "tier": "scale295",
    "Z": 24,
    "D": 28,
    "K": 64,
    "n_x": 288,
    "n": 295,
    "lam_B": 191171.1341792282,
    "synthetic_zones": [],
    "miqp": {
      "solver": "scip 10.0",
      "status": "timelimit",
      "optimal": false,
      "e_best": 247272.14193286933,
      "bound": -1681231.3388027893,
      "time_s": 899.014087800053,
      "n_events": 48,
      "x": [
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "proved_optimal": false
    },
    "greedy": {
      "e": 322497.25140559673,
      "feasible": true,
      "gap": 0.5392467360124416
    },
    "sa": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        1174336.5939795673,
        1058418.5071155466,
        948376.6576715596,
        916777.0361583903,
        1237436.7841428071,
        793997.4999767542,
        1026838.9505040646,
        1023871.843666561,
        942586.81295228,
        1257306.0517392717,
        983648.8266613297,
        947798.6353212222,
        947378.3312635422,
        906518.0514538474,
        1044601.6676737592,
        1022946.7180473395,
        1025215.3838293813,
        1051069.4965121,
        1233600.6263771579,
        883109.530543562
      ],
      "e_best": 793997.4999767542,
      "e_mean": 1021291.7002795022,
      "e_std": 120919.20078315638,
      "time_s_mean": 0.17524750502198003,
      "gap_best": 2.789669694592776,
      "gap_mean": 3.8745219046680504,
      "p_opt": 0.0
    },
    "ga": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        361861.2331625223,
        388015.7227703333,
        413285.84634900093,
        358754.7491145134,
        337327.50217461586,
        335791.6445839405,
        388679.86846375465,
        418768.0935496092,
        418300.7523882389,
        380764.1280050278,
        428770.516556859,
        382046.9610040188,
        354974.1221138239,
        405486.4808743,
        406981.01525354385,
        410542.55387592316,
        308000.4484477043,
        382540.85089468956,
        352551.66784763336,
        343078.3744573593
      ],
      "e_best": 308000.4484477043,
      "e_mean": 378826.1265943706,
      "e_std": 32689.916590704404,
      "time_s_mean": 4.461976104992209,
      "gap_best": 0.4700549629405915,
      "gap_mean": 0.8080987553697379,
      "p_opt": 0.0
    },
    "ga_10x": {
      "n_evals": 200000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        220040.74982059002,
        222283.9454163313,
        223686.17402935028,
        226738.3853458166,
        221286.10556185246,
        219476.8726578951,
        212893.07512700558,
        222439.55304133892,
        220632.41645264626,
        213035.761318326,
        221442.7032957077,
        219164.44950807095,
        229926.48776960373,
        221560.7663602829,
        213199.25138545036,
        227646.2309372425,
        215127.3708151579,
        232056.35659885406,
        214832.96384251118,
        209516.2808277607
      ],
      "e_best": 209516.2808277607,
      "e_mean": 220349.29500558972,
      "e_std": 5844.785461643696,
      "time_s_mean": 39.95250919000246,
      "gap_best": 0.0,
      "gap_mean": 0.051704880093469394,
      "p_opt": 0.05
    },
    "e_min_ref": 209516.2808277607
  },
  "scale584": {
    "tier": "scale584",
    "Z": 24,
    "D": 56,
    "K": 128,
    "n_x": 576,
    "n": 584,
    "lam_B": 856316.1984704565,
    "synthetic_zones": [],
    "miqp": {
      "solver": "scip 10.0",
      "status": "timelimit",
      "optimal": false,
      "e_best": 1362765.6607022732,
      "bound": -38012021.09221102,
      "time_s": 899.4505898000207,
      "n_events": 110,
      "x": [
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      "proved_optimal": false
    },
    "greedy": {
      "e": 637220.4903125763,
      "feasible": true,
      "gap": 0.09651195028482434
    },
    "sa": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        5704108.639727026,
        4398280.549359262,
        3466926.2391456068,
        4232848.710893184,
        3736106.3927506506,
        3170133.1542048454,
        3657095.8968976736,
        5039088.866830707,
        3626793.1318608522,
        4582231.422384769,
        3767652.64912501,
        3133012.2714350224,
        4772742.657501638,
        4354711.536856532,
        3725732.208586633,
        4026146.7781823277,
        3629757.7567469478,
        4813384.878069311,
        4310916.280408621,
        3994776.005815685
      ],
      "e_best": 3133012.2714350224,
      "e_mean": 4107122.301339115,
      "e_std": 636602.7823443742,
      "time_s_mean": 0.08660697000450454,
      "gap_best": 4.391203591605068,
      "gap_mean": 6.06742603724268,
      "p_opt": 0.0
    },
    "ga": {
      "n_evals": 20000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        1073070.7616767883,
        1160349.6050758362,
        1047516.3022975922,
        1259915.4372062683,
        1343297.625459671,
        1189535.7253875732,
        1199155.8089141846,
        1129003.4544620514,
        1264415.0067481995,
        1089292.3983402252,
        1298310.8468074799,
        1187931.0958518982,
        1192153.4475040436,
        1292027.4744434357,
        1100907.2443618774,
        1234969.3577461243,
        1025897.1797065735,
        1137600.8283729553,
        1303378.75664711,
        1057701.743593216
      ],
      "e_best": 1025897.1797065735,
      "e_mean": 1179321.5050301552,
      "e_std": 92894.47351712048,
      "time_s_mean": 7.263719499978469,
      "gap_best": 0.765336385777478,
      "gap_mean": 1.0293448549639774,
      "p_opt": 0.0
    },
    "ga_10x": {
      "n_evals": 200000,
      "n_seeds": 20,
      "seeds": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "es": [
        612281.6725673676,
        605629.924987793,
        585042.8566894531,
        636488.2947387695,
        675546.7342224121,
        640656.4892044067,
        709420.8665390015,
        633788.7294521332,
        625243.3102226257,
        606920.2630558014,
        630811.0373516083,
        581134.1045093536,
        608918.1501407623,
        638394.6148471832,
        628217.6694355011,
        661666.2096557617,
        588220.5882663727,
        581277.7867507935,
        641218.9254322052,
        583870.0258369446
      ],
      "e_best": 581134.1045093536,
      "e_mean": 623737.4126953125,
      "e_std": 32813.61161489591,
      "time_s_mean": 72.63873375999393,
      "gap_best": 0.0,
      "gap_mean": 0.07331063149688742,
      "p_opt": 0.05
    },
    "e_min_ref": 581134.1045093536
  }
}
